High-Precision Value for the Quartic Anharmonic Oscillator Ground State

We will describe how a new, quite simple, but highly effective algorithm, together with the asymptotically fast FFT-based high-precision number multiplication of Mathematica 4 can calculate the ground state of the x^4 anharmonic oscillator to the new record of more than 1000 digits.

==> src/paper.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    276092,       8427]*)
(*NotebookOutlinePosition[    276766,       8451]*)
(*  CellTagsIndexPosition[    276722,       8447]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell["\<\
High\[Hyphen]Precision Value for the Quartic Anharmonic Oscillator \
Ground State\
\>", "Section"],

Cell["Michael Trott", "SmallText"],

Cell["\<\
Wolfram Research, Inc.  
100 Trade Center Drive
Champaign, Illinois 61820\[Hyphen]7237
mtrott@wolfram.com\
\>", "SmallText"],

Cell[TextData[{
  "We will describe how a new, quite simple, but highly effective algorithm, \
together with the asymptotically fast FFT\[Hyphen]based high",
  "\[Hyphen]",
  "precision number multiplication of ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " 4 can calculate the ground state of the ",
  Cell[BoxData[
      FormBox[
        SuperscriptBox["x", "4"], TraditionalForm]]],
  " anharmonic oscillator to the new record of more than 1000 digits."
}], "Text"],

Cell[CellGroupData[{

Cell["Introduction", "Subsubsection"],

Cell["\<\
As it is well known, only a very limited number of \
one\[Hyphen]dimensional potentials allow for an exact solution of the Schr\
\[ODoubleDot]dinger equation. This means that for many model potentials we \
must resort to numerical solution methods. For judging their accuracy, \
reliability, and speed, it is important to have high\[Hyphen]precision values \
of certain nonexactly solvable potentials. The most investigated of such \
potentials is the quartic anharmonic oscillator (see [1] to [19]), described \
by\
\>", "Text"],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{
          RowBox[{"-", 
            RowBox[{
              SubsuperscriptBox["\[Psi]", "k", "\[DoublePrime]"], "(", "z", 
              ")"}]}], "+", 
          RowBox[{
            SuperscriptBox["z", "4"], 
            RowBox[{
              SubscriptBox["\[Psi]", "k"], "(", "z", ")"}]}]}], "=", 
        RowBox[{
          SubscriptBox["\[CurlyEpsilon]", "k"], 
          RowBox[{
            SubscriptBox["\[Psi]", "k"], "(", "z", ")"}], "          ", 
          RowBox[{"(", "1", ")"}]}]}], TraditionalForm]], "Input",
  Evaluatable->False,
  FontWeight->"Plain"],

Cell[TextData[{
  "The eigenfunctions to the eigenvalues ",
  Cell[BoxData[
      FormBox[
        SubscriptBox["\[CurlyEpsilon]", "k"], TraditionalForm]],
    FontWeight->"Plain"],
  " decay exponentially for ",
  Cell[BoxData[
      FormBox[
        RowBox[{"z", "\[Rule]", 
          RowBox[{"\[PlusMinus]", "\[Infinity]"}]}], TraditionalForm]]],
  "."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Hill determinant method", "Subsubsection"],

Cell[TextData[{
  "A classical method for solving Sturm\[Dash]Liouville problems of type (1) \
is to calculate the eigenvalues of a truncated version of the corresponding \
Hill determinant. Using the harmonic oscillator basis ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["\[Phi]", "n"], "(", "z", ")"}], TraditionalForm]]],
  " we write ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[Psi]", "0"], "(", "z", ")"}], "=", 
          RowBox[{
            UnderoverscriptBox["\[Sum]", 
              RowBox[{"k", "=", "0"}], "\[Infinity]"], 
            RowBox[{
              SubscriptBox["\[Alpha]", "k"], 
              RowBox[{
                SubscriptBox["\[Phi]", "k"], "(", "z", ")"}]}]}]}], 
        TraditionalForm]]],
  " where"
}], "Text"],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{
          RowBox[{"-", 
            RowBox[{
              SubsuperscriptBox["\[Phi]", "k", "\[DoublePrime]"], "(", "z", 
              ")"}]}], "+", 
          RowBox[{
            SuperscriptBox["z", "2"], 
            RowBox[{
              SubscriptBox["\[Phi]", "k"], "(", "z", ")"}]}]}], "=", 
        RowBox[{
          SubscriptBox["\[Epsilon]", "k"], 
          RowBox[{
            SubscriptBox["\[Phi]", "k"], "(", "z", ")"}], "          ", 
          RowBox[{"(", "2", ")"}]}]}], TraditionalForm]], "Input",
  Evaluatable->False,
  FontWeight->"Plain"],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{
          SubscriptBox["\[Phi]", "n"], "(", "z", ")"}], "=", 
        RowBox[{
          FractionBox["1", 
            SqrtBox[
              RowBox[{
                SqrtBox["\[Pi]"], 
                SuperscriptBox["2", "n"], 
                RowBox[{"n", "!"}]}]]], 
          SuperscriptBox["e", 
            RowBox[{"-", 
              FractionBox[
                SuperscriptBox["z", "2"], "2"]}]], 
          RowBox[{
            SubscriptBox["H", "n"], "(", "z", ")"}], "     ", 
          RowBox[{"(", "3", ")"}]}]}], TraditionalForm]], "Input",
  Evaluatable->False,
  FontWeight->"Plain"],

Cell[TextData[{
  "Thus we form the matrix elements ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["\[ScriptH]", 
            RowBox[{"m", ",", "n"}]], 
          FormBox[
            RowBox[{"=", 
              SubsuperscriptBox["\[Integral]", 
                RowBox[{"-", "\[Infinity]"}], "\[Infinity]"]}],
            "TraditionalForm"], 
          RowBox[{
            SubscriptBox["\[Phi]", "m"], "(", "z", ")"}], 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                RowBox[{
                  SubsuperscriptBox["\[Phi]", "n", "\[DoublePrime]"], "(", 
                  "z", ")"}]}], "+", 
              RowBox[{
                SuperscriptBox["z", "4"], 
                RowBox[{
                  SubscriptBox["\[Phi]", "n"], "(", "z", ")"}]}]}], ")"}], 
          RowBox[{"\[DifferentialD]", "z"}]}], TraditionalForm]]],
  ". For ",
  Cell[BoxData[
      FormBox[
        RowBox[{"n", "\[GreaterEqual]", "m"}], TraditionalForm]]],
  " we obtain"
}], "Text"],

Cell[BoxData[
    FormBox[
      RowBox[{
        SubscriptBox["\[ScriptH]", 
          RowBox[{"m", ",", "n"}]], "=", 
        RowBox[{
          StyleBox["{",
            SpanMaxSize->Infinity], 
          RowBox[{GridBox[{
                {"0", 
                  RowBox[{
                    RowBox[{"n", "-", "m"}], ">", "4"}]},
                {
                  RowBox[{
                    SuperscriptBox["2", 
                      RowBox[{
                        FractionBox[
                          RowBox[{"m", "-", "n"}], "2"], "-", "4"}]], " ", 
                    SqrtBox[
                      FractionBox[
                        RowBox[{"m", "!"}], 
                        RowBox[{"n", "!"}]]], " ", 
                    RowBox[{"(", 
                      RowBox[{
                        RowBox[{"32", " ", "n", " ", 
                          SubscriptBox["\[Delta]", 
                            RowBox[{"m", ",", 
                              RowBox[{"n", "-", "2"}]}]], " ", 
                          SuperscriptBox[
                            RowBox[{"(", 
                              RowBox[{"n", "-", "1"}], ")"}], "2"]}], "+", 
                        RowBox[{"16", " ", 
                          RowBox[{"(", 
                            RowBox[{"n", "-", "3"}], ")"}], " ", 
                          RowBox[{"(", 
                            RowBox[{"n", "-", "2"}], ")"}], " ", "n", " ", 
                          SubscriptBox["\[Delta]", 
                            RowBox[{"m", ",", 
                              RowBox[{"n", "-", "4"}]}]], " ", 
                          RowBox[{"(", 
                            RowBox[{"n", "-", "1"}], ")"}]}], "+", 
                        "\[IndentingNewLine]", "                     ", 
                        RowBox[{"4", " ", 
                          RowBox[{"(", 
                            RowBox[{
                              RowBox[{"2", " ", "n", " ", 
                                RowBox[{"(", 
                                  RowBox[{
                                    RowBox[{"3", " ", "n"}], "+", "5"}], 
                                  ")"}]}], "+", "5"}], ")"}], " ", 
                          SubscriptBox["\[Delta]", 
                            RowBox[{"m", ",", "n"}]]}], "+", 
                        RowBox[{"8", " ", 
                          RowBox[{"(", 
                            RowBox[{"n", "+", "1"}], ")"}], " ", 
                          SubscriptBox["\[Delta]", 
                            RowBox[{"m", ",", 
                              RowBox[{"n", "+", "2"}]}]]}], "+", 
                        SubscriptBox["\[Delta]", 
                          RowBox[{"m", ",", 
                            RowBox[{"n", "+", "4"}]}]]}], ")"}]}], "else"}
                }], " ", 
            RowBox[{"(", "5", ")"}]}]}]}], TraditionalForm]], "Input",
  Evaluatable->False,
  AutoStyleOptions->{"UnmatchedBracketStyle"->None},
  FontWeight->"Plain"],

Cell[TextData[{
  "A rough estimation shows that we obtain about 0.2 digits per harmonic \
oscillator state. So, by taking into account the first 500 eigenstates and \
carrying out the calculation with about five thousand digits we obtain about \
120 reliable digits for ",
  Cell[BoxData[
      FormBox[
        SubscriptBox["\[CurlyEpsilon]", "0"], TraditionalForm]]],
  ". (This calculation takes about 20 minutes on a year",
  "\[Hyphen]",
  "2000 vintage workstation using ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " 4 [20].)"
}], "Text"],

Cell[BoxData[
    FormBox[
      StyleBox[
        RowBox[{
          RowBox[{
            SubscriptBox["\[CurlyEpsilon]", "0"], "=", 
            "1.060362090484182899647046016692663545515208728528977933216245241\
695"}], "\[IndentingNewLine]", "                 ", 
          RowBox[{
          "943563044344421126896299134671703510546244358582525580982763829", 
            "\[Ellipsis]"}]}],
        ZeroWidthTimes->True], TraditionalForm]], "Input",
  Evaluatable->False,
  AutoStyleOptions->{"UnmatchedBracketStyle"->None},
  FontWeight->"Plain"],

Cell[TextData[{
  "The Hill determinant approach allows the calculation of the eigenvectors \
in addition to the calculation of the eigenvalues. The following graphic \
visualizes the matrix of eigenvectors of ",
  Cell[BoxData[
      FormBox[
        SubscriptBox[
          RowBox[{"(", 
            FormBox[
              SubscriptBox["\[ScriptH]", 
                RowBox[{"m", ",", "n"}]],
              "TraditionalForm"], ")"}], 
          RowBox[{
            RowBox[{"1", "\[LessEqual]", "n"}], ",", 
            RowBox[{"m", "\[LessEqual]", "100"}]}]], TraditionalForm]]],
  ". The graphic shows that the lowest eigenfunctions are quite similar to \
the harmonic oscillator eigenfunctions. Higher states are complicated \
mixtures of harmonic oscillator states. The overall \
\[OpenCurlyDoubleQuote]checkerboard\[CloseCurlyDoubleQuote]",
  "\[Hyphen]",
  "like structure results from the fact that the contribution of the \
antisymmetric (symmetric) harmonic oscillator states to the symmetric \
(antisymmetric) anharmonic oscillator states is identically zero. The very \
high states are dominated by truncation effects and do not correctly mimic \
the anharmonic oscillator states."
}], "Text"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: 1 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% DensityGraphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0192308 0.00952018 0.0192308 0.00952018 [
[.01923 -0.0125 -3.375 -6.5625 ]
[.01923 -0.0125 3.375 0 ]
[.20963 -0.0125 -4.75 -6.5625 ]
[.20963 -0.0125 4.75 0 ]
[.40004 -0.0125 -4.75 -6.5625 ]
[.40004 -0.0125 4.75 0 ]
[.59044 -0.0125 -4.75 -6.5625 ]
[.59044 -0.0125 4.75 0 ]
[.78085 -0.0125 -4.75 -6.5625 ]
[.78085 -0.0125 4.75 0 ]
[.97125 -0.0125 -6.125 -6.5625 ]
[.97125 -0.0125 6.125 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01923 -6.75 -3.28125 ]
[-0.0125 .01923 0 3.28125 ]
[-0.0125 .20963 -9.5 -3.28125 ]
[-0.0125 .20963 0 3.28125 ]
[-0.0125 .40004 -9.5 -3.28125 ]
[-0.0125 .40004 0 3.28125 ]
[-0.0125 .59044 -9.5 -3.28125 ]
[-0.0125 .59044 0 3.28125 ]
[-0.0125 .78085 -9.5 -3.28125 ]
[-0.0125 .78085 0 3.28125 ]
[-0.0125 .97125 -12.25 -3.28125 ]
[-0.0125 .97125 0 3.28125 ]
[ 0 0 -0.125 0 ]
[ 0 1 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 1 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.01923 0 m
.01923 .00625 L
s
gsave
.01923 -0.0125 -64.375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
1.000 setlinewidth
grestore
.20963 0 m
.20963 .00625 L
s
gsave
.20963 -0.0125 -65.75 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(20) show
1.000 setlinewidth
grestore
.40004 0 m
.40004 .00625 L
s
gsave
.40004 -0.0125 -65.75 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(40) show
1.000 setlinewidth
grestore
.59044 0 m
.59044 .00625 L
s
gsave
.59044 -0.0125 -65.75 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(60) show
1.000 setlinewidth
grestore
.78085 0 m
.78085 .00625 L
s
gsave
.78085 -0.0125 -65.75 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(80) show
1.000 setlinewidth
grestore
.97125 0 m
.97125 .00625 L
s
gsave
.97125 -0.0125 -67.125 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(100) show
1.000 setlinewidth
grestore
.125 Mabswid
.06683 0 m
.06683 .00375 L
s
.11443 0 m
.11443 .00375 L
s
.16203 0 m
.16203 .00375 L
s
.25724 0 m
.25724 .00375 L
s
.30484 0 m
.30484 .00375 L
s
.35244 0 m
.35244 .00375 L
s
.44764 0 m
.44764 .00375 L
s
.49524 0 m
.49524 .00375 L
s
.54284 0 m
.54284 .00375 L
s
.63804 0 m
.63804 .00375 L
s
.68564 0 m
.68564 .00375 L
s
.73324 0 m
.73324 .00375 L
s
.82845 0 m
.82845 .00375 L
s
.87605 0 m
.87605 .00375 L
s
.92365 0 m
.92365 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01923 m
.00625 .01923 L
s
gsave
-0.0125 .01923 -67.75 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
1.000 setlinewidth
grestore
0 .20963 m
.00625 .20963 L
s
gsave
-0.0125 .20963 -70.5 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(20) show
1.000 setlinewidth
grestore
0 .40004 m
.00625 .40004 L
s
gsave
-0.0125 .40004 -70.5 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(40) show
1.000 setlinewidth
grestore
0 .59044 m
.00625 .59044 L
s
gsave
-0.0125 .59044 -70.5 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(60) show
1.000 setlinewidth
grestore
0 .78085 m
.00625 .78085 L
s
gsave
-0.0125 .78085 -70.5 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(80) show
1.000 setlinewidth
grestore
0 .97125 m
.00625 .97125 L
s
gsave
-0.0125 .97125 -73.25 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(100) show
1.000 setlinewidth
grestore
.125 Mabswid
0 .06683 m
.00375 .06683 L
s
0 .11443 m
.00375 .11443 L
s
0 .16203 m
.00375 .16203 L
s
0 .25724 m
.00375 .25724 L
s
0 .30484 m
.00375 .30484 L
s
0 .35244 m
.00375 .35244 L
s
0 .44764 m
.00375 .44764 L
s
0 .49524 m
.00375 .49524 L
s
0 .54284 m
.00375 .54284 L
s
0 .63804 m
.00375 .63804 L
s
0 .68564 m
.00375 .68564 L
s
0 .73324 m
.00375 .73324 L
s
0 .82845 m
.00375 .82845 L
s
0 .87605 m
.00375 .87605 L
s
0 .92365 m
.00375 .92365 L
s
.25 Mabswid
0 0 m
0 1 L
s
.01923 .99375 m
.01923 1 L
s
.20963 .99375 m
.20963 1 L
s
.40004 .99375 m
.40004 1 L
s
.59044 .99375 m
.59044 1 L
s
.78085 .99375 m
.78085 1 L
s
.97125 .99375 m
.97125 1 L
s
.125 Mabswid
.06683 .99625 m
.06683 1 L
s
.11443 .99625 m
.11443 1 L
s
.16203 .99625 m
.16203 1 L
s
.25724 .99625 m
.25724 1 L
s
.30484 .99625 m
.30484 1 L
s
.35244 .99625 m
.35244 1 L
s
.44764 .99625 m
.44764 1 L
s
.49524 .99625 m
.49524 1 L
s
.54284 .99625 m
.54284 1 L
s
.63804 .99625 m
.63804 1 L
s
.68564 .99625 m
.68564 1 L
s
.73324 .99625 m
.73324 1 L
s
.82845 .99625 m
.82845 1 L
s
.87605 .99625 m
.87605 1 L
s
.92365 .99625 m
.92365 1 L
s
.25 Mabswid
0 1 m
1 1 L
s
.99375 .01923 m
1 .01923 L
s
.99375 .20963 m
1 .20963 L
s
.99375 .40004 m
1 .40004 L
s
.99375 .59044 m
1 .59044 L
s
.99375 .78085 m
1 .78085 L
s
.99375 .97125 m
1 .97125 L
s
.125 Mabswid
.99625 .06683 m
1 .06683 L
s
.99625 .11443 m
1 .11443 L
s
.99625 .16203 m
1 .16203 L
s
.99625 .25724 m
1 .25724 L
s
.99625 .30484 m
1 .30484 L
s
.99625 .35244 m
1 .35244 L
s
.99625 .44764 m
1 .44764 L
s
.99625 .49524 m
1 .49524 L
s
.99625 .54284 m
1 .54284 L
s
.99625 .63804 m
1 .63804 L
s
.99625 .68564 m
1 .68564 L
s
.99625 .73324 m
1 .73324 L
s
.99625 .82845 m
1 .82845 L
s
.99625 .87605 m
1 .87605 L
s
.99625 .92365 m
1 .92365 L
s
.25 Mabswid
1 0 m
1 1 L
s
0 0 m
1 0 L
1 1 L
0 1 L
closepath
clip
newpath
% Start of gray image
p
.01923 .01923 translate
.96154 .96154 scale
101 string
101 101 8 [101 0 0 101 0 0] {
\tcurrentfile
\t1 index
\treadhexstring
\tpop
}  Mimage
5A4CAA4C624C754C624C534C
4D4C4D4C4D4C4D4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
4C5A4C3B4CCC4C614C724C64
4C564C4E4C4D4C4D4C4D4C4D
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
C74C5A4C5A4CA74C9E4C604C
6F4C654C584C504C4C4C4D4C
4D4C4D4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
4C604C5A4C5A4C504C9F4C8E
4C5D4C6D4C654C5A4C524C4D
4C4D4C4D4C4D4C4D4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
DF4C5A4C5A4C5A4C5A4C4D4C
B74C894C584C6B4C664C5C4C
544C4F4C4C4C4D4C4D4C4D4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
4C9C4C5A4C9B4C5A4C5A4C5A
4C9A4CC14C8B4C534C684C67
4C5E4C564C504C4D4C4D4C4D
4C4D4C4D4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
944C534C5A4CB74C394C5A4C
5A4C5A4CB04CC44C934C4D4C
654C674C614C594C524C4E4C
4C4C4D4C4D4C4D4C4D4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
4CCD4C5A4C314C334CE24C5A
4C5A4C5A4C434CAD4CC14C9E
4C564C604C674C624C5B4C54
4C504C4D4C4D4C4D4C4D4C4D
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
744CA14C5A4CCF4C3D4C984C
9F4C5A4C5A4C5A4C344CAC4C
BB4CAD4C624C5A4C654C644C
5D4C574C514C4E4C4C4C4D4C
4D4C4D4C4D4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
4CC24C5D4C524CC24C8A4C4D
4CB54CB14C5A4C5A4C5A4C2D
4CAE4CB24CC04C704C524C62
4C644C604C594C544C504C4D
4C4C4C4D4C4D4C4D4C4D4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
644CB44C404CA94C844CE14C
4C4CB04C554C984C5A4C5A4C
5A4C2C4CB14CA64CD74C814C
514C5E4C644C624C5C4C564C
524C4E4C4C4C4D4C4D4C4D4C
4D4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
4C974CA84C4E4CBD4C394CC0
4C9A4C5D4C9E4C934C924C5A
4C5A4C5A4C2F4CAA4C984CDB
4C964C5E4C574C624C634C5E
4C594C544C504C4D4C4C4C4D
4C4D4C4D4C4D4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
5B4CDB4C544C2D4CB84CAE4C
A84C634CA94C804C9E4CAD4C
A14C584C5A4C5A4C334C914C
9B4CCB4CAF4C6F4C4D4C5E4C
634C604C5C4C564C524C4F4C
4D4C4C4C4D4C4D4C4D4C4D4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
4C7D4C9A4C2F4C9D4CA54CC6
4C8D4C9B4CAB4CAE4CA04CAE
4CAE4CB14C454C5A4C5A4C3A
4C754CA24CBA4CCB4C844C58
4C584C614C624C5E4C594C54
4C514C4E4C4C4C4D4C4D4C4D
4C4D4C4D4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
554CBF4CB04C264C5C4C7D4C
C64C964CA64CBC4CDD4CAE4C
B24CB54C9E4CA94C2F4C5A4C
5A4C404C584CA94CA64CDD4C
9D4C694C4E4C5D4C614C604C
5C4C574C534C504C4D4C4C4C
4D4C4D4C4D4C4D4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
4C6D4CC04C4B4C9F4C9F4C9E
4CAD4C544CA44CAD4CE04CCD
4CAD4CAE4CB44C814CA04C2A
4C584C5A4C464C3B4CB14C97
4CCA4CBB4C7E4C574C564C5F
4C614C5E4C5A4C554C524C4F
4C4D4C4C4C4D4C4D4C4D4C4D
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C
524C9D4C9E4C1D4CC24CAE4C
854CAF4C9B4CC04CA94CA44C
BD4CC74CAA4CAC4CAE4C5B4C
964C604C444C5A4C4A4C1F4C
984CA04CB54CDD4C984C684C
4C4C5B4C604C604C5C4C584C
544C514C4E4C4D4C4C4C4D4C
4D4C4D4C4D4C4C4C4C4C4C4C
4C4C4C4C4C
4C624CDD4C9F4C5E4CA24CB2
4CB74CB14CAC4CD34CD04CA9
4C9E4CA84CCA4CA74CAB4CA5
4C6A4CB54C9B4C2D4C514C4C
4C284C714CA94C9F4CD14CB7
4C7F4C5A4C534C5D4C604C5E
4C5B4C574C534C504C4E4C4C
4C4C4C4D4C4D4C4D4C4D4C4C
4C4C4C4C4C
504C864CA54C4C4CA04C9C4C
AB4CAA4C754C9C4CA34CB24C
BD4CA74C9A4CA34CD24CA34C
AA4C994C9B4CD64CAB4C304C
424C4A4C324C4E4CB14C9B4C
BB4CDB4C9A4C6D4C504C584C
5F4C5F4C5D4C5A4C564C524C
4F4C4E4C4C4C4C4C4D4C4D4C
4D4C4C4C4C
4C5B4CC44CA84C4D4CA64CB1
4C634CA54C9B4CA64CA24C9A
4C804CB44CA54C984CAB4CDE
4C9E4CA94C994CCE4CB64C9D
4C6C4C2F4C444C384C2E4C90
4CA54CA34CD14CBB4C854C60
4C4F4C5A4C5F4C5F4C5C4C58
4C554C524C4F4C4E4C4D4C4C
4C4C4C4C4C
4F4C754CC34C864CB14CD24C
A44CA24CD34CA64CD24CD94C
A24C9E4C634CB34CA34C974C
BB4CCC4C994CA74C9D4CD34C
704CAA4CAF4C284C394C3A4C
214C684CAE4C9A4CBA4CE14C
A34C754C574C534C5C4C5F4C
5E4C5B4C574C544C514C4F4C
4D4C4D4C4C
4C574CA64C9A4C5B4CB94CA4
4CDD4CA74CAA4C9F4C9F4CB0
4CC34CA04CAB4C574CB74CA0
4C984CD34CA74CA04CA44CA0
4CBB4C6F4CD24CA54C614C28
4C374C2A4C444C9E4CA44CA1
4CCD4CC64C904C6A4C504C56
4C5D4C5E4C5C4C594C554C52
4C4F4C4D4C
4E4C6A4CDA4CB04C8D4C6A4C
AC4CB74C994C974C764C9A4C
964C774CB84C9E4CB24C584C
BF4C9E4C994CDC4C7C4CB54C
A04CA24CA54CB34CB04C964C
A34C324C2E4C2E4C284C734C
AE4C9B4CB54CDC4CB14C824C
614C4C4C574C5C4C5C4C594C
554C514C4E
4C544C904CA74C7C4C9D4CA8
4C9A4C984CB14CA04CC54CCD
4C9C4CA94C544CB44C9C4CB5
4C634CCA4C9B4C9A4CCD4C4E
4CCC4C9B4CA24C974CDA4C5F
4CC14CA74C694C1E4C2B4C20
4C504CA04CA54C9B4CC44CD8
4CA24C7A4C5F4C4F4C514C53
4C514C4E4C
4D4C624CCE4CA44C7F4CB54C
A74C874CA34CE04CBE4C9D4C
C84CD34C9B4CB84C574CB54C
9B4CB44C764CD84C974C9A4C
BD4C7B4CDA4C9C4CA04C9C4C
BD4C884CCB4C974CAC4C454C
224C244C344C754CAF4C9E4C
AA4CD04CC84C984C764C604C
534C4D4C4D
4C514C7F4CC04CA64CAA4CD9
4CA34CCF4CB14C9A4C604CA0
4C964C8B4CC44C9A4CC14C5C
4CB94C994CB14C8F4CD74C9D
4C9B4CAE4CAE4CA24CB34C9D
4C9F4CA44CD24C744CBF4CA5
4C7D4C314C214C234C544C9B
4CA74C974CBB4CDF4CB04C85
4C664C544C
4D4C5C4CB44C9B4C7B4CBD4C
9C4CC84C9E4C5C4C9B4CB34C
9B4C974CA74C604CBB4C994C
C54C5A4CBE4C994CAA4CAB4C
B64CA84C9B4CA04CDE4C6A4C
CB4C984CA04C984CC94C764C
D34C964CB24C584C254C204C
414C7F4CAE4C9D4CB04CD84C
B34C804C5D
4C504C764CCE4CB24C8A4C55
4CAD4C714CA24CBD4CD44CA0
4CDC4CDB4C9D4CB54C624CAB
4C9B4CC54C614CB94C9B4CA1
4CBF4CA74CAA4C9D4C974CD2
4C514CD74C974CA34C9E4CB1
4CAA4CA04CAB4CAB4C724C39
4C324C564C9D4CA54CA04CD2
4CAE4C6E4C
4D4C594CA54C974C544CA34C
AF4CA14CA34CC14CA34C8E4C
9C4C9C4C964CB84C9F4CC54C
8C4C9E4C9C4CC94C6B4CB44C
9D4C9B4CCB4C9E4CAB4C9F4C
9B4CC64C694CE04C964CA44C
A24CA34CCB4C7F4CBA4CA64C
894C4F4C4B4C774CAF4C9B4C
BE4CC64C78
4C4F4C6D4CDB4CB14C254CD1
4CAE4CCF4CAC4C504CA54CA1
4CC14CA34CA44C7E4C994C9E
4CD54CE14C9D4C9C4CE14CAC
4C994CA14CA34C9F4CD44C96
4CA34C994CD94C654CC34C9E
4CA84C9F4CBA4C874CCD4C96
4CAF4C7C4C714C9E4CA64CA5
4CE04C864C
4C4C554C924CA84C4C4C604C
904C954C8D4CAC4CB24CBA4C
A84CC84CAD4CA54CD54CE04C
A14C974C8B4CC34CA14C974C
B44CDD4C9A4CA14CB14C774C
D64C9B4CA44C974CD34C8D4C
B24CA24CA74C9B4CD04C524C
D24C9E4CB34C884C9D4CA94C
9C4CD94C8C
4C4E4C634CC94CA54C2D4CAC
4CA04CAE4CA44C974CA74C78
4CA84C9A4CAD4CA44C994C52
4C994CA44CC64CA34C994CA3
4CBF4C6C4CA94CA34C994CD4
4CAB4C9D4CA44C9D4CCF4C5A
4CC34C9F4CA74C9C4CCE4C50
4CCF4C9E4CB14CA74CAC4C98
4CCE4C964C
4C4C524C7C4CC74C834C324C
C84CB34CB04CAF4CA84CB04C
CF4CA74CA94CC84CAD4CA84C
C64CCE4CA14C9D4CB14CCF4C
A14C9C4CD44CC74C994CA34C
AA4C7F4CD54C9C4CA44C9E4C
B54CB54CA04CA44CA34CAA4C
A54CB74C9F4CA94CB24CAC4C
9A4CCA4C9A
4C4D4C5A4CA14C994C224C1D
4C4F4C6D4C8E4C9A4CA84CA8
4C9B4CCC4CAC4CAC4CD34CA7
4C974C5B4C984CA54CCC4CB6
4C9C4CA24CC94C8D4C9B4CA4
4C9B4C9E4CE04C9B4CA44C9E
4CAD4CC44C994CA54C9F4CC1
4C654CD64C9C4CAD4CAC4C9D
4CC14CA34C
4C4C4F4C694CD94CAA4C3C4C
A04CBA4C894CD84CAD4C974C
B54CAE4CA24C9B4CA54C8A4C
984CA74CDB4CD74CA44C994C
844CBA4CA44C974C9A4CD14C
9F4C9F4CCC4C764CAC4CA34C
9D4CD14C6B4CB94CA04CA24C
A94CA14CC24C9A4CA84CAB4C
9E4CBE4CA7
4C4D4C544C804CC64C834C47
4C9C4CA54CAC4C994C9A4CA9
4CB94CB04CC54CB34CAC4CDB
4CBC4CA94CB74CB64CA14C9F
4CB64CCB4CA34C9A4CAE4CD6
4C9F4C9F4CD14C884CA34CA3
4C984CD54CA44CA14CA34C9C
4CD14C5F4CBF4CA14CAA4CA0
4CB64CAF4C
4C4C4E4C5D4CA54C994C234C
354CC04C804CB74CB34CD04C
AA4CB04CA34CA04C8D4CA84C
984C894CA24C9E4C824CA74C
A64CB84C8D4C984CA34CC44C
884C9A4CA34CA84C734CC94C
9F4C9F4CC74C5C4CBC4C9F4C
9F4CBD4C674CD34C9C4CA84C
A14CB34CB2
4C4C4C504C694CCF4CA44C39
4C2A4C764C584CAC4C8C4C4F
4CB04CC54C964CAA4C644CA2
4CA04C4E4C9D4CA34CA94CB3
4CA64CB14C854C984CA34CCA
4C9E4C974CA24CB94C5A4CB0
4CA24C984CCC4CB64C9A4CA2
4C9B4CBD4CB64C9B4CA64CA2
4CAC4CBB4C
4C4C4D4C554C7F4CCC4C9D4C
4D4CB24CB14C704CC14C9F4C
CB4CA34CA04CD84CAF4CCC4C
B24CAA4CDD4CBC4CA84CBC4C
C44CA24C9B4C904CB94CA44C
A14C624CB44CA24C9A4C914C
D24C9E4C9D4CD14C7B4CAD4C
A04C984CE04C934CA74CA44C
A24CAA4CBE
4C4C4C4E4C5B4C984CAE4C55
4C504C9E4CA14CA14CBA4CAF
4C9E4C974CAA4C8F4CAE4CB2
4CC74CAB4CCE4CC64CA84CB8
4CC34CA24C9A4C7A4CAD4CA4
4CB04C6B4C9E4CA24CB44C58
4CAE4CA14C9C4C9D4CDD4C9A
4C9E4CC04C4D4CC04CA04CA3
4CA34CC64C
4C4C4C4C504C674CC24C9D4C
284C3B4CE24C924C9C4CA64C
974CAB4CDE4CB24CB84CA04C
A14C804CA64C974C934CA34C
9A4C534C974CA34CE14CDB4C
A14C984C894CC04CA14C9B4C
884CCA4C9F4C994CCF4CBE4C
964C9F4CB44C6B4CCD4C9E4C
A34CA14CC9
4C4C4C4D4C534C754CE04CA9
4C3F4C254C704C654CB14CB0
4CBB4CB14C9E4CB34CE04C9C
4CA44C6A4CA64C984C964CA4
4C984C604C9B4CA14CB74CC1
4CA44CA84C5D4CA04CA24CBF
4C7C4C9F4CA14CB64C4E4CB7
4C9F4C9A4CAE4CD84C994CA4
4C9B4CD24C
4C4C4C4C4E4C594C8D4CC14C
914C514C7C4CE14C4F4C8D4C
864C804CA04CA64CAA4C9A4C
C54CAD4CBF4C974CA54C854C
974CA34CAB4CAF4CA54CCA4C
CD4CA04C994C8C4CBD4CA14C
A64C5C4CB44CA04CA54C774C
C84C9D4C974CC84CC04C974C
A34C994CD5
4C4C4C4C4C4F4C604CA24CAB
4C5C4C564CB04CB54C564C57
4C7F4C514CA24CCD4CA84C97
4CCA4CAD4CBC4C994CA34C68
4C9C4CA04C784C994CA34CD0
4CC84CA34CAC4C734C964CA0
4CD84CBE4C9A4C9C4CE24CBE
4C974C9C4CD14C894CA14CA3
4C974CDE4C
4C4C4C4C4D4C524C6D4CC84C
9C4C224C4B4CA04CA64C984C
D14C9E4CD84CAC4CA54C9A4C
A84C874CAB4CB84CC14CA94C
DD4CAE4CA64CDD4CBF4CA54C
C34CC84CA04C974C6E4CAD4C
A14CBF4C874C994C9E4CD04C
984C9B4C9D4CC74C734CA94C
A24C974CE0
4C4C4C4C4C4D4C554C784CE2
4CA54C334C424CC44CAF4CB2
4CB94CAC4CC84CAA4C9E4C9C
4CA84C934CAC4CC44CB14CA8
4CAB4C984CA34C954C9F4CA3
4CC94CC04CA34CBD4CA84C9C
4C9A4CA54CC94CA04CA54C63
4CB84C9F4CAE4C5D4CBA4CA1
4C994CDF4C
4C4C4C4C4C4C4F4C5B4C8D4C
C84CB14C4A4C1E4C764C724C
9B4CA24CA24C9C4C974CA54C
DC4CAF4C8C4CA44C974CD84C
A94CCB4CC14CA74CDB4CC34C
A54CCA4CE04CA14CA34C674C
964C9E4CD74CDE4C9E4C994C
874CC54C9E4CA64C724CC14C
A04C9A4CDD
4C4C4C4C4C4D4C504C604C9C
4CB84C8D4C514C384C574C61
4C984CA54CA04C9D4C974CA5
4CD24CAF4C684CA84CA64CCB
4CAA4CCB4C9F4CA34C924C9A
4CA14CA44CAD4CA24CDC4CD9
4CA14CA94C664C9B4C9E4CE0
4CD04C9B4C974CA94CD44C9F
4C9C4CD84C
4C4C4C4C4C4C4D4C524C6B4C
BB4C9A4C484C564CA44CDA4C
4A4CE24CA84CB94CAD4CD04C
B04C7F4CAF4CE24C9C4C9E4C
A84CA84CC04CC74CA74CE14C
BA4CA44CDE4CCA4CA34CC24C
BF4C9E4C994C604CA94C9F4C
D14CB24C984C984CBB4CDC4C
9E4C9C4CD7
4C4C4C4C4C4C4C4D4C554C72
4CCC4C9A4C2E4C574CB04CCB
4C484CD74CA54CB64CAC4CC5
4CAE4CA94CB04CAA4CA44C97
4CD74CAA4CCD4C9C4CA24C71
4C994C9D4C614C974C9D4C8E
4CAB4CA04CDF4CDC4C9F4CA8
4C5A4CA34C9D4CDC4CC54C9B
4C9E4CD24C
4C4C4C4C4C4C4C4C4F4C5A4C
834CDA4CA64C2F4C4B4C974C
9B4C614C544C814CB34CA74C
9D4CB34C6C4CAD4CC84C974C
A14C954CA84CC24CBF4CA64C
C04CA64CA24CA44CA84CA14C
C44CC04CA14CCC4CC94C9D4C
9E4C5C4CAC4C9D4CD44CB64C
9A4C9E4CD1
4C4C4C4C4C4C4C4D4C4F4C5D
4C8B4CD14CAA4C374C494C99
4C9C4C5F4C4E4C824CD04CAF
4CCC4CB24C6D4CB04CCB4CA1
4C964CD64CA94CB34C984C9E
4C664CA04C9C4C984CA04CA2
4C8A4C9C4C974C4E4C9B4C9C
4CB64CC94C9E4CBC4C894C97
4CA04CCB4C
4C4C4C4C4C4C4C4C4D4C514C
644CA14CBA4CA24C494C2F4C
DE4CB04C9A4CD34C814C4C4C
9D4C504CB34C9F4CAA4CBD4C
994CA14CA04CA94CD24CAD4C
A34C7C4C994C9B4C5A4C9B4C
974C584C984C994C754CA74C
9E4CD14CD44C9E4CB64C7A4C
964CA04CCA
4C4C4C4C4C4C4C4C4C4D4C53
4C684CA94CB44C964C4C4C2F
4CDC4CAE4C8D4CB44C7C4C80
4CA04C964CB34C504CAF4CCE
4CA24C9C4CC74CA84C7B4C9F
4C984CC04CA54CC74CCE4CA4
4CDD4CC64CA24CD94CD54CA0
4CC14CB64C9C4CA14C4C4CA0
4CA14CC54C
4C4C4C4C4C4C4C4C4C4C4E4C
564C734CC54C9A4C5C4C554C
3E4C6A4C844CAB4CBC4C924C
944C9F4C774CB24CB34CAA4C
BF4C974C9F4CC74CAA4CC84C
974C9D4C7D4CA24CAF4CD84C
A34CC74CDA4CA14CC84CDD4C
9F4CB74C9E4C9A4C9D4C5B4C
A44CA14CC4
4C4C4C4C4C4C4C4C4C4C4C4E
4C574C764CCA4C974C594C56
4C334C824C924CB14CD54C82
4C4D4C9C4C7D4CB24C514CB0
4CB54CA64CAF4CAC4CA44C73
4CA64CC24CBD4CA44C964C96
4C9B4C514C9B4C964C664C9A
4C964C4D4C994C994C8B4CB0
4CA24CBE4C
4C4C4C4C4C4C4C4C4C4C4D4C
504C5C4C844CDF4C9F4C264C
584C854C924C624CA04C9F4C
A44CBD4CA34C874CB24CAB4C
AB4CCD4C9D4C984CD04CA84C
6F4CA24CA84CD94CA54CCB4C
A64C9F4C734C964C994C534C
974C984C644CA04C9A4C984C
B54CA24CBD
4C4C4C4C4C4C4C4C4C4C4C4D
4C504C5D4C864CDE4C9F4C2A
4C594C6B4C664C734CAA4CC0
4C884C5F4C9B4C834CB34C70
4CB04C7F4CAA4CD14C9A4C9A
4CE24CA84CA64C9A4C974CA9
4CA44CC74CCC4CA24CD14CB7
4CA04CBA4CB84C9E4CC84CC3
4CA34CB74C
4C4C4C4C4C4C4C4C4C4C4C4C
4D4C524C634C974CCC4CA94C
2B4C544CB04CD84C524C984C
984CAE4CC94CA34C7A4CB34C
864CAE4CD34CA44CB04CA64C
A14CA04CA84CE04C9C4C9D4C
784CA14CB64CDE4CA24CDC4C
C44CA04CCF4CC04C9E4CD44C
C74CA34CB6
4C4C4C4C4C4C4C4C4C4C4C4C
4C4D4C524C644C964CCE4CA7
4C264C584C974C994C644CA6
4CB84C884C554C9C4CA54CB2
4CAC4CAF4C6E4CAE4C9E4CA6
4CBB4CA54CA04C954CA64CD9
4CA94C9F4C4C4C9E4CA54CB7
4CA14CC34CDF4CA04CD24CD7
4CA34CB04C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4E4C554C6B4CA94CBC4C
B04C394C4F4CA74CD24C4C4C
984C994CAC4CB94C9E4C514C
B14C554CB04C7B4CAB4CE24C
9F4CA14CBF4CA44C5D4CA44C
C44CBB4CA24C724C9A4C9B4C
9B4CA04CBA4CD74C9F4CCC4C
DC4CA34CAF
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4E4C554C6A4CA54CC2
4CAD4C314C564CB14CB14C5F
4CA64CBE4C824C694CA34CE2
4CAD4CD34CAA4CDC4CAB4C82
4CAC4C9E4CA34CB54CB24CA1
4C714CA44CC84CBB4CA14C77
4C994C984C8C4C9E4CB64CCB
4CA34CA84C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4D4C4F4C584C734CB94C
B04CA64C404C4B4CA34CCA4C
4B4C964C974C9E4C8C4C9B4C
8E4CB24CB34CAE4C944CAD4C
5A4CAA4CD84C9E4CA14CC74C
A44C534CA14CB94CCA4CA24C
934C964C974C794C9D4CB14C
C14CA24CA7
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4D4C4F4C574C704CB1
4CB84CB14C374C554CB24CAE
4C634CAA4CD14C7B4CAC4CB2
4CB64CA44C9F4C9E4CA64C9F
4CC44CA64CB44CAA4C7B4CA4
4CC14CAD4C9F4C7C4CA34CCD
4CBA4CA04C714C994C9D4C9A
4CA24CA14C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4D4C504C5A4C7A4C
C54CA74C954C444C4A4CA34C
CF4C4D4C9C4CA84C8B4C554C
A34CDC4CAB4CC04CA54CC44C
A64CE14CA94C7D4CAA4CAB4C
A04CB04CBD4CA24C5B4CA24C
C14CC44CA14C834C974C9A4C
904CA14CA0
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4D4C504C594C75
4CB94CB34CB24C394C564CA9
4C914C724CB14CC24C7A4CCE
4CA84C9C4CA04CA64CBE4CA5
4CBF4CA04CAA4C9B4C9B4CD1
4CA64C6A4CA64CE04C984C98
4CB54CA44CD94CA74C9B4C65
4CA04C994C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4D4C514C5D4C
7E4CCD4CA24C904C454C4C4C
A74CE04C574CA64CCA4C7B4C
BB4CAF4CA24C9C4C9D4CA24C
9E4CA64C994C964CAF4CA04C
DB4CA74C554CA54CD24CA24C
9B4C9E4CA34CDF4CAC4C9C4C
5C4C9F4C99
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4D4C504C5A
4C774CBC4CB24CB24C364C59
4C874C584C914C8A4C614C8F
4C964C964CAE4CD64CB34C79
4CB14C5F4CAE4C7C4CAB4CC5
4CA34CBE4C9D4C9A4CDF4CA5
4C774C9F4CB64CC84CA14C6A
4C9E4C984C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4D4C514C
5E4C814CCF4CA34C954C424C
524CAF4CAA4C6E4CB24CB04C
7E4CB74CA04CA74CC94CAF4C
B54CAF4C964CAD4CAD4CA84C
DC4C9F4CAF4CAA4C9D4CC34C
A64C8D4C9E4CB04CCF4CA14C
734C9D4C98
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4D4C50
4C5B4C784CBA4CB64CAF4C2F
4C5A4C564C944CAF4C5B4CB6
4CAF4CAB4CDE4C974C814CB2
4CD84CA84CC24CA44CC54CA4
4CDD4CA74C954CA94C7E4CA4
4CCD4C9F4C994CC34CA44CA4
4C9B4C9B4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4E4C
524C5E4C804CCC4CA74CA44C
3C4C584C8C4C524C9C4C794C
6B4CA74CA24CBF4CA34C564C
B04CBF4CAC4CD94CA84CDA4C
A74CC74CA94C734CA94C9A4C
A24CC34CA64C9B4CB64CA44C
AC4C9A4C9B
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4D
4C504C5A4C764CB44CBD4CAB
4C244C5A4C1E4CD24C9E4C3E
4CAD4C994C874C704CAE4CA9
4C9C4CA34CBD4CA94CDC4CA9
4CE14CA64CD14C9F4CB14C9F
4C994CD64CA44C644CA44CDE
4C974C9E4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4E4C524C5E4C7D4CC34CB04C
B14C304C5A4C464CBB4CA84C
494CCE4CA24C9F4C674C9F4C
C34CA24C9C4CA94CA54CC84C
A64CCF4CA34CC24C9C4CA74C
A94C9C4CDF4CA54C564CA44C
E14C964C9E
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4D4C504C594C724CA94CC8
4CA44C324C5A4C3D4C984CC4
4C494CAA4CD94C754CAD4C9B
4CB04CB14CA74C884CB04CE0
4CA94CD44CA64CDA4CA64CC1
4CA84C6D4CA84C9D4CA14CC6
4C9F4CA14C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4D4C514C5C4C784CB74C
BD4CAA4C1F4C5A4C2D4CAF4C
A64C3F4CA14CCA4C724CC84C
A24CAA4CE24CAD4C5A4CB14C
B94CAB4CDE4CA84CD74CA84C
AA4CA94C5A4CA84CAA4CA04C
C34CA14CA1
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4D4C504C574C6C4C9C
4CD64C9C4C624C514C564CB0
4C714C924C664CA34CAE4CB1
4CA14C924CCC4CA44C9F4CB4
4CAA4CDD4CAD4CAC4CAC4CA7
4CA94CC94CA44CCF4C9B4CA9
4CAE4CA44C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4D4C504C5A4C714C
A74CCC4CA14C484C574C4D4C
AA4CAD4C764C814C6A4CAE4C
AB4CD34C8F4CE24CA94C994C
A44CA74CD54CAB4CC84CAA4C
BE4CA84CDA4CA34CCA4C994C
A64CB04CA4
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4D4C4F4C554C66
4C8D4CDC4CA04CA04C3B4C5A
4C294CD84C9C4C344C9C4CBE
4C6A4CC04C9F4CB04CA14CA2
4CC34CAB4CB44C9E4C964C99
4C994CA24C974C9C4CA54C99
4CC04CA84C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4D4C504C574C
6A4C954CDE4C964C874C444C
5A4C4D4CC04CA44C364C9E4C
A74C6E4CD74CA54CAC4CC94C
A24CA04CAE4CC24CA14CA04C
984C964C9B4C984C984CA94C
9A4CC24CA8
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4D4C4E4C53
4C5F4C7D4CBD4CBC4CA84C24
4C5A4C4D4CA84CB24C744C6A
4C9E4CAE4CA34C694C9B4C9E
4C994CAF4CA94CAF4C864CAF
4CE14CA84CCE4CA44CCC4CA3
4CD44CAB4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4D4C4F4C
544C624C844CC84CB24CAD4C
234C5A4C434C9F4CE24C604C
824C6E4CB34CB24C934C934C
AE4C9A4CAC4CC64CB24C6D4C
AF4CCE4CA94CD54CA54CD14C
A34CD74CAB
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4D
4C514C594C6F4C9E4CD84C99
4C7C4C484C5A4C254CD14C98
4C2D4CA84CD24C704C9E4CBF
4C844CC74CAB4C9E4CB54CAF
4C9B4CB24C6E4CAF4CAD4CAA
4CCD4CAF4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4D4C
4E4C514C5B4C734CA74CD04C
9D4C684C4F4C5A4C434CD64C
9F4C2B4CA24CD74C6A4C984C
AF4C8A4CA84CAE4C9A4CAB4C
AD4CAE4CB14C5F4CAF4CA34C
AB4CC84CAF
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4D4C4F4C554C634C844CC5
4CB84CA94C234C5A4C5A4C9D
4C534CB24C2D4CAA4C9F4C5C
4CBD4C9C4C9B4C524CAA4CA7
4C984CA94CE24CB14C5F4CB0
4C954CB24C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4D4C4F4C564C664C894C
CF4CB04CAD4C224C5A4C574C
B14C6F4C9D4C374CBC4C984C
604CCD4CA14CA64C604CA54C
B14C9B4CA74CDC4CB14C694C
B04C904CB2
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4D4C4E4C514C5A4C6E
4C9A4CDE4C9A4C9E4C3A4C5A
4C4C4CA44CBF4C6C4C444CDA
4CA24C614CE14CA74CAC4C78
4C9A4CB24C9C4CA94CE14CB3
4C544CA24C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4D4C4E4C524C5B4C
724CA04CD84C974C8D4C414C
5A4C434C9D4CE24C5D4C524C
D24CA64C694CC94CAA4CB24C
8D4C974CBA4C9E4CA84CDD4C
B24C4F4CA3
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4D4C4F4C53
4C5F4C794CAD4CCE4C9C4C6D
4C4F4C5A4C404C994CD64C4D
4C4C4CD54CA64C5B4CE24CA7
4C9D4C5C4C9D4C9B4C9A4CB1
4C904C8D4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4D4C4F4C
544C614C7D4CB44CC84C9F4C
5E4C554C5A4C374C9D4CC74C
414C5A4CB94CA94C624CCE4C
A94CA64C6C4C9A4CA04C974C
B04C954C8E
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4D
4C4F4C554C624C804CB94CC5
4CA14C554C5A4C5A4C464C9B
4CDC4C4E4C324CD04C9F4C45
4CB84C9B4C714CB34CAE4CA9
4CDF4C774C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4D4C504C564C644C844CC04C
C04CA34C484C5A4C5A4C3D4C
964CCF4C434C3D4CDB4CA24C
484CC04C9D4C764CA84CAF4C
A84CDD4C79
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4D4C504C554C634C81
4CB94CC64CA04C5C4C594C5A
4C5A4CAC4C8D4C804C2B4C9B
4CC14C3F4CA84CE04C5F4C99
4CAA4C604C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4D4C504C564C654C
844CBF4CC14CA24C504C5A4C
5A4C5A4CA84CA34C744C294C
984CB94C3E4CA64CDA4C5F4C
974CA94C62
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4D4C4F4C54
4C604C7A4CAB4CD24C994C88
4C484C5A4C5A4C2B4CE04C9F
4C324C5E4C874CB14C384CD7
4CA64C484C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4D4C4F4C
554C624C7C4CB04CCF4C9A4C
7E4C4C4C5A4C5A4C3B4CCE4C
A14C334C674C7A4CAB4C3B4C
DB4CA64C4A
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4D
4C4E4C524C5A4C6D4C914CD4
4CB24CAA4C224C5A4C5A4C5A
4C8B4C504C9C4C484C9B4C86
4C624C2D4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4D4C4E4C524C5B4C6E4C944C
D84CAF4CAB4C1E4C5A4C5A4C
5A4C984C554C944C484CA24C
8D4C614C2F
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4D4C4F4C534C5D
4C714C994CE14CA94CAE4C2A
4C5A4C5A4C5A4C314CA74CAF
4C584C244C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4D4C4F4C534C
5E4C734C9C4CE14CA64CB04C
2D4C5A4C5A4C5A4C394C9F4C
AF4C584C23
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4D
4C4E4C514C574C654C814CB6
4CCB4C9C4C694C5A4C5A4C5A
4C5A4C374C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4C4C4C4C4C4C4C4C4C4C4C4C
4D4C4E4C514C584C664C834C
B84CCA4C9D4C654C5A4C5A4C
5A4C5A4C35
pop
P
% End of image
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{186.25, 186.25},
  ImageMargins->{{128, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40003X0000j1000`40n007h00Oj?oo003Xool00>So
o`00j?oo003Xool00>Soo`00j?oo003Xool001Coo`<002Coo`H002Coo`@002;oo`H002?oo`H002;o
o`03003oo`0000D000Coo`005?oo00<00?oo00009Ooo00D00?oo003oo`0002;oo`@00003ool00?oo
027oo`06003oo`00003oo`008ooo00H00?oo00000?oo000Rool01000ool00?oo0P0000?oo`00ool0
0ooo000Dool00`00ool0000Tool01P00ool00000ool002?oo`<00003ool00?oo027oo`@00003ool0
0?oo02?oo`<00003ool00?oo027oo`04003oo`00ool200000ooo003oo`03ool001Coo`<002Coo`H0
02?oo`D002?oo`D002?oo`H002;oo`03003oo`0000D000Coo`00j?oo003Xool00>Soo`004OooeP00
0Ooo000Aool00`00ooooo`02ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00
ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00
ooooo`07ool00`00ooooo`08ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00
ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00
ooooo`08ool00`00ooooo`07ool00`00ooooo`03ool10001ool0017oo`03003ooooo0=;oo`40007o
o`002Ooo0`001Ooo00<00?ooool0d_oo0@000Ooo0009ool00`00ool00005ool3003@ool30001ool0
00Woo`03003oo`0000Goo`03003ooooo00;oo`04F^]S34YYDXX2[GD0adYYDXYJjf<<BVUBRV]]Lhi:
JE::F^]S34YYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYY00?oo`40007oo`002Ooo0`001Ooo00<00?ooool00_oo00QS35[[
DXY:JKFF[GEBRTYY0V<<00IBRTYYLhi[SE::BVT2H``00e::BVUBRP02DXX0]TYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXX3ool10001ool0
017oo`03003ooooo00;oo`0:BVUBRU[[H`a:JE::>NM224YYDXX2cWT0`DYYDXYJjf<<BVUBRV]]Lhi:
JE::F^]S34YYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYY00?oo`40007oo`004Ooo00<00?ooool00_oo00iBRTYYH`aJje::BVU223WWDXY:JMJJ
cWUBRTYY0V<<00IBRTYYLhi[SE::BVT2H``00e::BVUBRP02DXX0/4YYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXX3ool10001ool0017oo`03003ooooo00;oo`0@
_OO664YYDXYJjf<<BVUBRU[[H`a:JE::W?>U54YYDXX2W?<0^dYYDXYJjf<<BVUBRV]]Lhi:JE::F^]S
34YYDXYJjf<<BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY00?oo`40007o
o`004Ooo00<00?ooool00_oo01C66;ggDXY:JF<<F^]BRTYYH`aJje::BVVU59ccDXY:JJDDW?=BRTYY
0V<<00IBRTYYLhi[KE::BVT2H``01U::BVUS35[[DXY:J@=BRP2VBVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXX3ool10001ool0017oo`03003ooooo00;oo`0BBVUBRU[[H`a:JE::F^]S34YYDXYJ
jf<<BVUBRTYYDXY:JE::0Ycc0;U:JE::S76DLTYYDXYJjf<<BVUBRV]]Lhi:JE::F^]S34YYDXYJjf<<
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY00?oo`40007oo`004Ooo00<00?ooool00_oo00iB
RTYYH`aS35::BVUS35[[DXY:JF<<F^]BRTYY0e::015:JJDDW?=BRTYYU9:<LE::BVUS35[[DXY:JG>>
JfeBRTYY009S3006DXY:JF<<F^]BRTYY0e::0:1:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRP?oo`40007oo`00
4Ooo00<00?ooool00_oo0]kk0<]:JE::F^]S34YYDXYJjf<<BVUBRU[[H`a:JE::F^]S34YYDXY:JE::
BVUBRZee]II:JE::S76DLTYYDXYJjf<<BVUBRV]]Lhi:JE::F^]S34YYDXYJjf<<BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYY00?oo`40007oo`004Ooo0P000ooo02SW7=kkDXY:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:
JF<<F^]BRTYYDXY:JE::BVVeUZeeDXY:JIBBS75BRTYYH`aJje::BVUcSV]]DXY:J@9S3006DXY:JF<<
F^]BRTYY0e::09Y:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRP;oo`80007oo`004Ooo00<00?ooool00_oo00Y:JE::W?>LldYYDXYJ
jf<<BVUBRP:Ll`0>BVUBRU[[H`a:JE::F^]S34YYDXYJjf<<BVUBRP:Ll`2aBVUBR[ggaQQ:JE::S76D
LTYYDXY:JE::BVUBRV]]Lhi:JE::F^]S34YYDXYJjf<<BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY00?oo`40007oo`004Ooo00<00?oo
ool00_oo02IBRTYYYABLle::BVUS35[[DXY:JJDDW?=BRTYYH`aJje::BVUS35[[DXY:JF<<F^]BRTYY
YABLle::BVW66;ggDXY:JIBBS75BRTYY0e::00E:JG>>JfeBRTYY009S3006DXY:JF<<F^]BRTYY0e::
09A:JE::DXYBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRP?o
o`40007oo`004Ooo00<00?ooool00_oo0<f<LIBBBVUBRTYYDXY:JE::F^]S34YYDXZ]MKFFBVUBRSWW
@PQ:JE::F^]S34YYDXYJjf<<BVUBRU[[H`a:JE::[GFeUTYYDXZmmlHHBVUBRXaaU99:JE::BVUBRTYY
DXYJjf<<BVUBRU[[H`a:JE::F^]S34YYDXYJjf<<BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:J@03ool10001ool0017oo`03003ooooo00;oo`04U9:<LE::BVT3DXX0:DYY
H`aJje::BVVeUZeeDXY:JD88>NMBRTYYH`aJje::BVUS35[[DXY:JF<<F^]BRTYY]IJ]ME::BVW66;gg
DXY:JIBBS75BRTYYDXY:JE::BVT00V<<00IBRTYYH`aS35::BVT2H``01U::BVUS35[[DXY:J@=BRP2:
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::0ooo0@000Ooo000Aool00`00ooooo`02
ool09TYYDX[>NLiiBVUBRU[[H`a:JE:::FDaQTYYDXXYIC66BVUBR]kkga]:JE::F^]S34YYDXYJjf<<
BVUBRU[[H`a:JE::>NM224YYDXX2[GD01TYYDXZmmlHHBVUBRP:Ll`2MBVUBRTYYDXY:JE::F^]S34YY
DXYJjf<<BVUBRU[[H`a:JE::BVUS35[[DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVT00ooo
0@000Ooo000Aool00`00ooooo`02ool02U::BVWFV/iiDXY:JF<<F^]BRTYY0S6601IBRTYY<HHaQU::
BVWW7=kkDXY:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:J@92200>DXY:JKFF[GEBRTYYaQRmme::BVVU
59ccDXY:J@=BRP05BVUS36<<DXY:J@02H``02U::BVUS36<<DXY:JE::F^]S34YY0e::08A:JE::DXYB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXX3ool10001ool0017oo`03003ooooo00;oo`0<JfecSTYYDXZLljDDBVUB
RU[[H`a:JE::0/ii00I:JE::>NM224YYDXX2W?<05TYYDXZLliccBVUBRU[[H`a:JE::F^]S34YYDXYJ
jf<<BVUBRRUU<HI:JE::0Zee00I:JE::_ONmmdYYDXX2[GD0UdYYDXYJjf<<BVUBRU[[H`a:JE::F^]S
35[[DXY:JF<<F^]BRTYYH`aJje::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY00?oo`40007oo`004Ooo00<00?oo
ool00_oo02QcSV^=DXY:JJDDW?=BRTYYH`aJje::BVWFV/iiDXY:JD88>NMBRTYYYABLle::BVVU59cc
DXY:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:J@8aQP0>DXY:JKFF[GEBRTYYaQRmme::BVVeUZeeDXY:
J@9S3006DXY:JF<<F^]BRTYY0f<<00U:JE::H`aS34YYDXYJjf<<BVT00e::07i:JE::DXYBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXX3
ool10001ool0017oo`03003ooooo00;oo`0bBVUBR[ggaQQ:JE::F^]S34YYDXY:JE::BVUBR[ggaQQ:
JE::S76DLTYYDXY:JE::BVUBRZee]II:JE::[GFeUTYYDXYJjf<<BVUBRU[[H`a:JE::F^]S34YYDXXY
IC66BVUBRP:]M@2IBVUBRZee]II:JE::_OO664YYDXY[KG>>BVUBRTYYDXY:JE::BVUS35[[DXY:JF<<
F^]BRTYYH`aJje::BVUS35[[DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYY00?oo`40007oo`004Ooo0P000ooo00YBRTYYaQRmme::BVUS35[[DXY:
J@=BRP0eBVW66;ggDXY:JIBBS75BRTYYDXY:JE::BVVeUZeeDXY:JKFF[GEBRTYYH`aJje::BVUS35[[
DXY:JF<<F^]BRTYY<HHaIU::BVVeUZeeDXY:JKFF[GEBRTYYaQRmme::BVUcSV^=DXY:J@03DXX01TYY
DXYS36<<BVUBRP9S3009BVUBRV<<H`a:JE::F^]S34YY00=BRP1dBVUBRU::DXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRP;oo`80007oo`004Ooo00<00?ooool00_oo00aJ
jf<<BVUBRZee]II:JE::>NM224YYDXX2[GD05TYYDXYkkh@@BVUBR]kkga]:JE::BVUBRTYYDXZ]MKFF
BVUBRTYYDXY:JE::0Ycc0:M:JE::F^]S34YYDXYJjf<<BVUBRU[[H`a:JE:::FDaQTYYDXZ]MKFFBVUB
RYccYAA:JE::cWW>VLiiDXY:JH@@NnmBRTYYDXY:JE::BVUS35[[DXY:JF<<F^]BRTYYH`aJje::BVUS
35[[DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY00?oo`40007o
o`004Ooo00<00?ooool00_oo0V<<00IBRTYY]IJ]ME::BVT2@PP05U::BVVeUZeeDXY:JH@@NnmBRTYY
iacNne::BVUBRTYYDXY:JKFF[GEBRTYY0e::02E:JJDDW?=BRTYYH`aJje::BVUS35[[DXY:JF<<F^]B
RTYY<HHaIU::BVVeUZeeDXY:JJDDW?=BRTYYeY[>NMJJBVUBRW__Q11:J@03DXX01TYYDXYJjf<<BVUB
RP9S3009BVUBRV<<H`a:JE::F^]S34YY00=BRP1^BVUBRU::DXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRP?oo`40007oo`004Ooo00<00?ooool00_oo00I:JE::S76DTTYYDXX2[GD01TYYDXY:
JE::BVUBRP:mm`0:BVUBRSWW@PQ:JE::_OO664YYDXX2W?<01TYYDXYJjf<<BVUBRP:Ll`0JBVUBRXaa
U99:JE::S76DTTYYDXYJjf<<BVUBRU[[H`a:JE::F^]S34YYDXXYIC66BVUBRP:]M@03BVUBRTYY00:L
l`28DXY:JMkkg_]BRTYYU9:<LE::BVUS35[[DXY:JE::BVUBRTYYH`aJje::BVUS35[[DXY:JF<<F^]B
RTYYH`aJje::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVT3ool10001ool0017oo`03003ooooo00;o
o`1BDXY:JIBBS75BRTYY]IJ]ME::BVUBRTYYDXY:JLHH_OMBRTYY@PPiie::BVW66;ggDXY:JJDDW?=B
RTYYH`aJje::BVVU59ccDXY:JIBBS75BRTYYU9:<LE::BVUS35[[DXY:JF<<F^]BRTYYH`aJje::BVTa
QS5VDXY:JKFF[GEBRTYYDXZLljDDBVUBR]kkiaa:JE::S76DTTYYDXYJjf<<BVT3DXX01TYYDXYS36<<
BVUBRP9S3009BVUBRU[[H`a:JE::F^]S34YY00=BRP1TBVUBRU::DXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXX3ool10001
ool0017oo`03003ooooo00;oo`04F^]S34YYDXX2g_/02TYYDXY:JE::BVUBRRUU<HI:JE::0[gg00I:
JE::[GF]MDYYDXX2[GD01TYYDXYJjf<<BVUBRP:]M@06BVUBRW__Q11:JE::0Ycc01m:JE::[GF]MDYY
DXZLljDDBVUBRU[[H`a:JE::F^]S34YYDXYJjf<<BVUBRRUU<HHYIE::BVVDTXaaDXY:J@02W?<01U::
BVW>NLiiDXY:J@:]M@1jDXY:JG>>JfeBRTYYDXY:JE::BVUS35[[DXY:JF<<F^]BRTYYH`aJje::BVUS
35[[DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:J@?oo`40007oo`004Ooo00<00?ooool00_oo00QS35[[DXY:JNLLg_]B
RTYY0e::015:JC66<FIBRTYYaQRmme::BVVeUZeeDXY:JKFF[GEBRTYY009S300RDXY:JKFF[GEBRTYY
Q11kke::BVVU59ccDXY:JKFF[GEBRTYYYABLle::BVUS35[[DXY:JF<<F^]BRTYYH`aJje::BVT3<HH0
7TYYDXZ<LIBBBVUBRYccYAA:JE::cWWFVTYYDXZ]MKFFBVUBRV]]Lhi:JE::BVUBRTYYDXYJjf<<BVUB
RP9S3009BVUBRV<<H`a:JE::F^]S34YY00=BRP1NBVUBRU::DXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXX3ool10001ool0017oo`03003ooooo
00;oo`06BVUBRW__Q11:JE::0Ycc00I:JE:::FDaQTYYDXX2W?<03TYYDXZLljDDBVUBR[ggaQQ:JE::
S76DLTYYDXX2W?<01TYYDXZ]MJeeBVUBRP:]M@06BVUBRYccYAA:JE::0Zee02=:JE::[GF]MDYYDXZ]
MKFFBVUBRSWW@PQ:JE::F^]S34YYDXY:JF<<F^]BRTYY@PPiie::BVUcSV]]DXY:JJDDW?=BRTYY00:m
m`1hDXY:JLiicWUBRTYYQ11kke::BVUS35[[DXY:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:JF<<F^]B
RTYYH`aJje::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYY0ooo0@000Ooo000Aool00`00ooooo`02ool0>U::BVV447__DXY:JJDDW?=BRTYY<HHaIU::BVVU
59ccDXY:JJDDW?=BRTYYaQRmme::BVVDTXaaDXY:JJDDW?=BRTYY]IJ]ME::BVVeUZeeDXY:JJDDW?=B
RTYY]IJ]ME::BVVeUZeeDXY:JKFF[GEBRTYY0T8802]BRTYYH`aJje::BVUBRU[[H`a:JE::>NM224YY
DXY[SG>>BVUBRYccYAA:JE::_OO664YYDX[>NMJJBVUBRW__Q11:JE::F^]S34YYDXYJjf<<BVUBRP02
H``03DYYDXYS36<<BVUBRU[[H`a:JE::F^]S34YY00=BRP1DBVUBRU::DXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::0ooo0@000Ooo000Aool00`00ooooo`02ool014YYDXY:JE::
0[gg01i:JE::[GFeUTYYDXXHhb44BVUBRU[[H`a:JE::Nnn444YYDXZmmlHHBVUBRXaaU99:JE::W?>U
54YYDXX2_OL01TYYDX[NnmkkBVUBRP:]M@0:BVUBRZee]II:JE::[GFeUTYYDXX2W?<06dYYDXZ]MJee
BVUBRRUU<HHYIE::BVUS35[[DXY:JF<<F^]BRTYY@PPiie::BVUS35[[DXY:J@02[GD01U::BVVU59cc
DXY:J@;Nn`1^DXY:JIccW?=BRTYYLhi[KE::BVUBRTYYDXY:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:
JF<<F^]BRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@?oo`40007oo`00
4Ooo0P000ooo0e::00U:JLHH_OMBRTYY]IJ]ME::BVT00R4403mBRTYYH`aJje::BVV447__DXY:JLHH
_OMBRTYYU9:<LE::BVVU59ccDXY:JLHH_OMBRTYYiacNne::BVVeUZeeDXY:JKFF[GEBRTYY]IJ]ME::
BVVU59ccDXY:JKFF[GEBRTYY<HHaIS66BVUBRU[[H`a:JE::F^]S34YYDXX00T88029:JE::F^]S34YY
DXZ]MKFFBVUBRYccYAA:JE::g__W74YYDXZLljDDBVUBRV]]Lhi:JE::BVUBRTYYDXYJjf<<BVUBRP9S
3009BVUBRV<<H`a:JE::F^]S34YY00=BRP03BVUBRU::00=BRP18BVUBRU::DXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::0_oo0P000Ooo000Aool00`00ooooo`02ool03TYYDXY[KG>>BVUBR[ggaQQ:JE::BVUBRTYYDXX2
W?<01TYYDXZLliccBVUBRP:Ll`0>BVUBRZee[GE:JE::BVUBRTYYDXZLljDDBVUBRP:]M@06BVUBR]kk
ga]:JE::0/ii00I:JE::[GF]MDYYDXX2[GD0:dYYDXZ]MKFFBVUBRW__Q11:JE::BVVU59ccDXY:JC66
:FEBRTYYH`aJje::BVUS35[[DXY:JD88>NMBRTYY@PPiie::BVVeUZeeDXY:JIBBS75BRTYY00;>N@1X
DXY:JKgg_OMBRTYYQ11kke::BVUBRTYYDXY:JE::BVUBRTYYH`aJje::BVUS35[[DXY:JF<<F^]BRTYY
DXYJjf<<BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@?oo`40007oo`004Ooo00<00?ooool00_oo01iBRTYY
Lhi[KE::BVW66;ggDXY:JE::BVUBRTYYYABLle::BVVU59ccDXY:JJDDW?=BRTYY]IJ]ME::BVT3DXX0
<TYYYABLle::BVVeUZeeDXY:JNLLg_]BRTYYeY[>NE::BVVeUZeeDXY:JKFF[GEBRTYY]IJ]ME::BVV4
47__DXY:JE::W?>U54YYDXXaIS66BVUBRU[[H`a:JE::F^]S34YYDXX2@PP06DYYDXXiid88BVUBRZee
]II:JE::S76DTTYYDX[>NMJJBVUBR[ggaQQ:JE::Nnn444YY00=BRP0:BVUBRU::DXY:JE::F^]S34YY
DXX2H``02dYYDXYJjf<<BVUBRTYYH`aJje::BVT00e::049:JE::DXYBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXX3ool10001ool0017o
o`03003ooooo00;oo`04BVUBRTYYDXX2W?<03TYYDXZLliccBVUBRQSS8@A:JE::_OO664YYDXX2[GD0
1TYYDXYkkh@@BVUBRP:]M@0:BVUBRYccW?=:JE::_OO664YYDXX2[GD01TYYDXZLljDDBVUBRP:mm`06
BVUBR[ggaQQ:JE::0Zee00I:JE::[GF]MDYYDXX3[GD07U::BVUS35[[DXY:JIBBS75BRTYYH`aJje::
BVU223WWDXY:JF<<F^]BRTYYDXY:JE::BVTQ11SSDXY:J@:Ll`0:DXY:JJDDW?=BRTYY]IJ]ME::BVT2
g_/0GU::BVVLliccDXY:JG>>JfeBRTYYDXY:JE::BVUS35[[DXY:JF<<F^]S34YYDXYJjf<<BVUBRU[[
H`a:JE::F^]S34YYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYY0ooo0@000Ooo000Aool00`00ooooo`02ool3DXX0BTYYYABLle::BVVU59ccDXY:
JB448>ABRTYYaQRmme::BVVeUZeeDXY:JH@@NnmBRTYY]IJ]ME::BVVU59ccDXY:JLHH_OMBRTYY]IJ]
ME::BVVU59ccDXY:JLHH_OMBRTYYaQRmme::BVVeUZeeDXY:JKFF[GEBRTYY]IJ]MKFFBVUBRU[[H`a:
JE::S76DTTYYDXX2H``0<TYYDXY22488BVUBRU[[H`a:JE::BVUBRTYYDXXPi244BVUBRYccYAA:JE::
W?>U54YYDXZ]MKFFBVUBR]kkiaa:JE::W?>U54YYDXY[KG>>BVUBRTYYDXY:JE::F^]S34YYDXX3H``0
3U::BVUS36<<DXY:JF<<F^]BRTYYH`aJje::BVT3DXX0>4YYDXYBRU::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXX3ool10001ool0017oo`03003ooooo00;oo`06BVUBRU[[
H`a:JE::0]kk01Y:JE::W?>LldYYDXYJjf<<BVUBRYccYAA:JE::[GFeUTYYDXZ]MKFFBVUBRZee]II:
JE::0Zee00Y:JE::cWW>VDYYDX[>NLjIBVUBRP:]M@06BVUBRYccW?=:JE::0Zee00]:JE::cWW>NDYY
DXZLljDDBVUBRTYY00:]M@0>DXY:JJDDW?=BRTYYLhi[KE::BVVeUZeeDXY:J@:Ll`0FDXY:JC66:FEB
RTYYDXY:JE::BVUBRTYYDXY:JC66:FEBRTYYLhi[KE::BVT2[GD0H5::BVVLliccDXY:JLjIcWUBRTYY
]IJ]ME::BVV447__DXY:JF<<F^]BRTYYDXY:JE::BVUBRU[[H`a:JE::F^]S34YYDXYJjf<<BVUBRU[[
H`a:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@?oo`40007o
o`004Ooo00<00?ooool00_oo05YBRTYYH`aS35::BVWW7=kkDXY:JJDDW?=BRTYYH`aJje::BVVU59cc
DXY:JKFF[GEBRTYY]IJ]ME::BVVeUZeeDXY:JKFF[GEBRTYYeY[>NE::BVWFV/iiDXY:JKFF[GEBRTYY
YABLle::BVVeUZeeDXY:JMJJcWUBRTYYYABLle::BVUBRZee]II:JE::W?>U54YYDXY[KG>>BVUBRZee
]II:JE::W?>U54YYDXXaIS66BVT3DXX09dYYDXY:JE::BVUBRS5V<HI:JE::JhecSTYYDXZ]MKFFBVUB
RYccYAA:JE::cWWFVTYYDXZ]MKFFBVUBRW__Q11:JE::F^]S34YYDXY:J@03DXX01DYYH`aJje::BVT0
0V<<00YBRTYYH`aJje::BVUS35[[DXY:J@=BRP05BVUBRU::DXY:J@03DXX0:TYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRP?oo`40007oo`004Ooo00<00?ooool00_oo01A:JE::BVUBRW__Q11:JE::W?>U54YY
DXY:JE::BVUBRYccYAA:JE::0Ycc00I:JE::[GF]MDYYDXX2[GD01TYYDXY[KG>>BVUBRP:Ll`0:BVUB
RYccYAA:JE::[GFeUTYYDXX2_OL01TYYDXZLljDDBVUBRP:Ll`0?BVUBRYccYAA:JE::cWW>VLiiDXY:
JJDDW?=BRTYY00:]M@06DXY:JIccW?=BRTYY0Ycc00IBRTYYcYW>NE::BVT2[GD06U::BVTaQRUUDXY:
JD88>NMBRTYYDXY:JE::BVTaQRUUDXY:JE::BVUBRTYY]IJ]ME::BVT2W?<01U::BVVmmkggDXY:J@;N
n`03DXY:JIcc00:Ll`19BVUBRV]]Lhi:JE::BVUBRTYYDXYJjf<<BVUBRU[[H`a:JE::F^]S34YYDXYJ
jf<<BVUBRU[[H`a:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVT00ooo0@000Ooo000Aool00`00
ooooo`02ool3DXX0FTYYQ11kke::BVVU59ccDXY:JE::BVUBRTYYYABLle::BVVU59ccDXY:JKFF[GEB
RTYY]IJ]ME::BVUcSV^=DXY:JJDDW?=BRTYYYABLle::BVVeUZeeDXY:JLHH_OMBRTYYYABLle::BVVU
59ccDXY:JJDDW?=BRTYYeY[>NMJJBVUBRYccYAA:JE::[GFeUTYYDXZLljDDBVUBRYccYAA:JE::cWWF
VTYYDXZ]MKFFBVUBRP8aQP0:BVUBRT88@PQ:JE::BVUBRTYYDXX2<HH07dYYDXY:JE::BVUBRZee]II:
JE::W?>U54YYDXZmmlHHBVUBR]kkiaa:JE::W?>U59ccDXY:JG>>JfeBRTYY00=BRP0EBVUS35[[DXY:
JF<<F^]BRTYYH`aJje::BVUS35[[DXY:JF<<F^]BRTYY00=BRP0XBVUBRU::DXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXX3
ool10001ool0017oo`03003ooooo00;oo`0:BVUBRU[[H`a:JE::_OO664YYDXX2[GD05TYYDXY:JE::
BVUBRYccYAA:JE::[GFeUTYYDXYJjf<<BVUBRYccYAA:JE::0Ycc00Y:JE::W?>U54YYDXZLljDDBVUB
RP:Ll`0>BVUBRW__Q11:JE::[GFeUTYYDXZLljDDBVUBRP:Ll`03BVUBRTYY00:]M@06DXY:JMkkg_]B
RTYY0Ycc00IBRTYY[GF]ME::BVT2W?<02U::BVW>NLiiDXY:JKFF[GEBRTYY0Ycc02MBRTYYLhi[KE::
BVTaQRUUDXY:JD88>NMBRTYY@PPiie::BVTaQRUUDXY:JIBBS75BRTYYYABLle::BVVU59ccDXY:JE::
cWW>VDYYDXX00[gg04=:JE::Nnn444YYDXYJjf<<BVUBRTYYDXY:JE::F^]S34YYDXYJjf<<BVUBRU[[
H`a:JE::F^]S34YYDXYJjf<<BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@03ool10001ool000Goo`H000Koo`<000;oo`0JDXY:
JF<<F^]BRTYYaQRmme::BVVeUZeeDXY:JE::BVUBRTYYYABLle::BVVeUZeeDXY:J@9S301?DXY:JJDD
W?=BRTYYYABLle::BVVU59ccDXY:JJDDW?=BRTYYYABLle::BVV447__DXY:JKFF[GEBRTYYYABLle::
BVVU59ccDXY:JE::[GFeUTYYDX[NnnLLBVUBRYccYAA:JE::[GFeUTYYDXZLljDDBVUBR/iieYY:JE::
[GFeUTYYDXZLljDDBVUBRV]]Lhi:JE::<FHaQTYYDXX00T8802=:JE::>NM224YYDXXaIS66BVUBRXaa
U99:JE::W?>U54YYDXZLljDDBVUBRTYYeY[>NE::BVW66;ggDXY:JH@@NnmBRTYY009S300JDXY:JE::
BVUBRTYYH`aJje::BVUS35[[DXY:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:J@=BRP0OBVUBRU::DXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::ool00`000Ooo
0006ool01@00ool00?oo00001_oo00<00?ooool00_oo02a:JE::BVUBRV]]Lhi:JE::_OO664YYDXYk
kh@@BVUBRZee]II:JE::cWW>VDYYDXZLljDDBVUBRYccYAA:JE::cWW>VDYYDXZLljDDBVUBR/iicYU:
JE::0]kk00I:JE::W?>U54YYDXX2W?<04dYYDXYJjf<<BVUBRZee]II:JE::W?>U59ccDXY:JIBBS75B
RTYY00:mm`06DXY:JLiicWUBRTYY0Ycc00IBRTYYYABLle::BVT2W?<02U::BVW>VLiiDXY:JG>>JfeB
RTYY0Zee01YBRTYY[GF]ME::BVTaQRUUDXY:JD88>NMBRTYY@PPiie::BVTQ11SSDXY:JG>>JfeBRTYY
0jee00I:JE::W?>LldYYDXX2_OL0@DYYDX[NnmlKBVUBRYccYAA:JE::JfecSTYYDXY:JE::BVUBRTYY
DXY:JE::F^]S34YYDXYJjf<<BVUBRU[[H`a:JE::F^]S34YYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVT00ooo0@000Ooo0005ool01P00ool00000ool0
00Koo`03003ooooo00;oo`0hDXY:JE::BVUcSV^=DXY:JLHH_OMBRTYYQ11kke::BVVeUZeeDXY:JMJJ
cWUBRTYYYABLle::BVVU59ccDXY:JMJJcWUBRTYYYABLle::BVWFV/iiDXY:JNLLg_]BRTYYYABLle::
BVVU59ccDXY:J@9S300oDXY:JKFF[GEBRTYYYABLljDDBVUBRXaaU99:JE::_OO664YYDX[>NMJJBVUB
RYccYAA:JE::W?>U54YYDXZLljDDBVUBR/iieYY:JE::JhecSTYYDXZ]MKFFBVUBRZee]II:JE::<FHa
QTYYDXXiid88BVUBRSWW@PQ:JE::008Q100OBVUBRV]]Lhi:JE::[GFeUZeeDXY:JJDDW?=BRTYYaQRm
me::BVWW7=kkDXY:JJDDW?=BRTYYLhi[SE::BVT00e::01E:JE::DXYBRTYYH`aJje::BVUS35[[DXY:
JF<<F^]BRTYYH`aJje::BVT00e::00E:JE::DXYBRTYY00=BRP0@BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXX3ool10001ool000Goo`H000Koo`03003ooooo00;oo`0:BVUBRTYYDXY:JE::W?>U
54YYDXX2W?<01TYYDXYJjf<<BVUBRP:mm`06BVUBRYccYAA:JE::0]kk00I:JE::W?>U54YYDXX2[GD0
1TYYDXZLliccBVUBRP:Ll`0>BVUBRZee]II:JE::_OO664YYDXZLljDDBVUBRP:]M@0?BVUBRTYYDXY:
JE::BVVeUZeeDXY:JJDDW?=BRTYY00:Ll`0FDXY:JLjIcWUBRTYYYABLle::BVVU59ccDXY:JJDDW?=B
RTYYYABLle::BVT2_OL08e::BVUcSV]]DXY:JLjIcWUBRTYYYABLle::BVUS35[[DXY:JC66:FEBRTYY
<HHYIE::BVTaQRUUDXY:JE::>NM224YYDXX00Ycc00Y:JE::W?>U54YYDXZLljDDBVUBRP;>N@0gBVUB
R[ggaQQ:JE::S76DTTYYDXY[KG>>BVUBRTYYDXY:JE::BVUBRTYYDXYJjf<<BVUBRU[[H`a:JE::F^]S
34YYDXYJjf<<BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVT00ooo0@000Ooo000A
ool00`00ooooo`02ool00e::BVUBRP02DXX0>DYYYABLle::BVVU59ccDXY:JF<<F^]BRTYYaQRmme::
BVVU59ccDXY:JNLLg_]BRTYYYABLle::BVVeUZeeDXY:JJDDW?=BRTYYYABLle::BVVeUZeeDXY:JLHH
_OMBRTYYYABLle::BVVeUZeeDXY:J@03DXX0<TYYDXZ]MKFFBVUBRYccYAA:JE::W?>U54YYDX[>NMJJ
BVUBRYccYAA:JE::W?>U54YYDXZLljDDBVUBRYccYAA:JE::_OO664YYDXY[KG>>BVUBR/iieYY:JE::
W?>U54YYDXX2H``01TYYDXXaIS66BVUBRP8aQP07BVUBRS5V<HI:JE::BVT00T8801iBRTYYYABLle::
BVVU59ccDXY:JJDDW?=BRTYYeY[>NE::BVW66;ggDXY:JIBBS75BRTYYLhi[KE::BVT3DXX05DYYDXYB
RU::BVUS35[[DXY:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:J@03DXX03TYYDXYBRU::BVUBRTYYDXY:
JE::BVUBRTYYDXX3ool10001ool0017oo`03003ooooo00;oo`08BVUBRTYYDXY[KG>>BVUBRP;Nn`0>
BVUBRZee]II:JE::S76DLTYYDXY[KG>>BVUBRP:]M@06BVUBRZee]II:JE::0Ycc00Y:JE::S76DTTYY
DXY[KG>>BVUBRP:Ll`0:BVUBRXaaU99:JE::JfecSTYYDXX2_OL03dYYDXZLliccBVUBRZee]IJ]ME::
BVUS35[[DXY:J@02_OL01U::BVVLliccDXY:J@:Ll`0oDXY:JMkkg_]BRTYYQ11kke::BVVeUZeeDXY:
JJDDW?=BRTYYYABLle::BVVU59ccDXY:JKFF[GEBRTYY]IJ]ME::BVVDTXaaDXY:JJDDW?=BRTYY<HHY
IE::BVTaQRUU<HI:JE:::FDaQTYYDXXYIC66BVUBRV]]Lhi:JE::00:]M@0:BVUBRYccW?=:JE::[GFe
UTYYDXX2g_/0;DYYDXZ]MKFFBVUBRW__Q11:JE::F^]S34YYDXY:JE::BVUBRTYYDXY:JE::F^]S34YY
DXYJjf<<BVUBRU[[H`a:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@03ool10001ool0017oo`03003o
oooo00;oo`1mDXY:JE::BVUcSV]]DXY:JNLLg_]BRTYY]IJ]ME::BVVDTXaaDXY:JG>>JfeBRTYY]IJ]
ME::BVVeUZeeDXY:JJDDW?=BRTYYU9:<LE::BVUcSV^=DXY:JJDDW?=BRTYYU9:<LE::BVUcSV^=DXY:
JLHH_OMBRTYYYABLle::BVVeUZee]II:JE::F^]S34YYDXZmmlHHBVUBRYccYAA:JE::W?>U54YYDX[N
nnLLBVUBRW__Q11:JE::[GFeUTYYDXZLljDDBVUBRYccYAA:JE::W?>U54YYDXZ]MKFFBVUBRZee]II:
JE::S76DTTYYDXZLljDDBVUBRP02<HH0:dYYDXXaIS66<FIBRTYY<HHaIU::BVTaQS5VDXY:JG>>JheB
RTYY]IJ]ME::BVVU59ccDXY:JKFF[GEBRTYYiacNne::BVVeUZeeDXY:JH@@NnmBRTYY009S3006DXY:
JE::BVUBRTYY0e::00e:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:J@03DXX024YYDXYBRU::BVUBRTYY
DXX3ool10001ool0017oo`03003ooooo00;oo`0BBVUBRTYYDXY:JE::S76DTTYYDXZLljDDBVUBRW__
Q11:JE::0Ycc00I:JE::[GF]MDYYDXX2W?<04TYYDXZLliccBVUBRZee]II:JE::W?>U54YYDXZmmlHH
BVUBRP;>N@06BVUBRYccW?=:JE::0Zee00]:JE::BVUBRTYYDXZ]MKFFBVUBRTYY00:Ll`0:DXY:JKFF
[GEBRTYYH`aJje::BVT2cWT01U::BVVLliccDXY:J@:Ll`0:DXY:JLiicWUBRTYYDXY:JE::BVT2cWT0
3U::BVVLliccDXY:JJDDW?=BRTYYU9:<LE::BVT2g_/0:e::BVUS35[[DXY:JLHH_OMBRTYYYABLle::
BVUBRV]]Lhi:JE::6><Q14YYDXXYIC66BVUBRQSS8@A:JE::BVUBRTYYDXZLljDDBVUBRYccYAA:JE::
00:Ll`06BVUBR[ggaQQ:JE::0]kk02=:JE::W?>U54YYDXYkkh@@BVUBRU[[H`a:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY00?oo`40007oo`004Ooo00<00?ooool00_oo
00=BRTYYDXX00U::03E:JIBBS75BRTYYYABLle::BVV447__DXY:JJDDW?=BRTYY]IJ]ME::BVVU59cc
DXY:JJDDW?=BRTYY]IJ]ME::BVVU59ccDXY:JLHH_OMBRTYYeY[>NE::BVVU59ccDXY:JKFF[GEBRTYY
00=BRP0>BVVeUZeeDXY:JE::W?>U54YYDXZ]MKFFBVUBRP9S3013BVUBR/iieYY:JE::W?>U54YYDXZL
ljDDBVUBR/iieYY:JE::BVUBRTYYDX[>NMJJBVUBRYccYAA:JE::W?>U54YYDXZ<LIBBBVUBR]kkiaa:
JE::F^]S34YYDXZmmlHHBVUBRYccYAA:JE::BVUcSV]]DXY:JB448>ABRTYY<HHaIU::BVT00R4400=B
RTYYDXX00U::02E:JJDDW?=BRTYYYABLle::BVVU59ccDXY:JLHH_OMBRTYYiacNne::BVVU59ccDXY:
JH@@NnmBRTYYH`aJje::BVUBRTYYDXY:J@03DXX01DYYDXYBRU::BVT00e::00I:JE::BVUBRTYYDXX3
ool10001ool0017oo`03003ooooo00;oo`08BVUBRTYYDXYJjf<<BVUBRP;>N@0NBVUBRYccYAA:JE::
Nnn444YYDXZ]MKFFBVUBRYccYAA:JE::Nnn444YYDXZLljDDBVUBR]kkga]:JE::0[gg00I:JE::W?>L
ldYYDXX2cWT01TYYDX[>NLjIBVUBRP:Ll`0?BVUBR[gg_OM:JE::BVUBRTYYDXY:JKFF[GEBRTYY00:L
l`0:DXY:JKFF[GEBRTYYLhi[KE::BVT2g_/01U::BVVDTXaaDXY:J@:Ll`0:DXY:JKgg_OMBRTYYQ11k
ke::BVT2g_/02U::BVVLliccDXY:JJDDW?=BRTYY0Ycc00YBRTYY_ONmme::BVVDLXaaDXY:J@?>N@06
BVUBRXaaU99:JE::0Zee01I:JE::>NM224YYDXXHhb44BVUBRQSS8@A:JE:::FDaQTYYDXY[KG>>BVUB
RP:]M@06BVUBRYccW?=:JE::0Zee00I:JE::cWW>VDYYDXX2cWT06DYYDXZLliccBVUBRV]]Lhi:JE::
F^]S34YYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY00?oo`40007oo`004Ooo0P000ooo00ABRTYYDXY:
J@9S300jDXY:JMJJcWUBRTYYYABLle::BVV447__DXY:JKFF[GEBRTYYYABLle::BVV447__DXY:JJDD
W?=BRTYYiacNne::BVW66;ggDXY:JJDDW?=BRTYYeY[>NE::BVWFV/iiDXY:JJDDW?=BRTYYaQRmme::
BVT3DXX0BdYYDXZ]MKFFBVUBRYccYAA:JE::[GFeUTYYDXY[SG>>BVUBR]kkiaa:JE::S76DTTYYDXZL
ljDDBVUBR[ggaQQ:JE::Nnn444YYDX[NnnLLBVUBRYccYAA:JE::W?>U54YYDXZLljDDBVUBR[ggaQQ:
JE::S76DTTYYDX[>NMJJcWUBRTYYU9:<LE::BVVeUZeeDXY:J@02@PP01U::BVTQ1244DXY:J@8Q100V
DXY:JC66<HIBRTYYLhi[SE::BVVeUZeeDXY:JJDDW?=BRTYY]IJ]ME::BVWFV/iiDXY:JMJJcWUBRTYY
YABLle::BVUcSV^=DXY:J@9S3003DXY:JE::009BRP08BVUBRTYYDXY:JE::BVUBRP;oo`80007oo`00
4Ooo00<00?ooool00_oo019:JE::BVUBRTYYDXYkkh@@BVUBR[ggaQQ:JE::W?>U54YYDXX2[GD02TYY
DX[NnmkkBVUBRYccYAA:JE::0/ii00I:JE::[GFeUTYYDXX2W?<05TYYDXYJjf<<BVUBRYccYAA:JE::
S76DTTYYDXZ<LIAbBVUBR[ggaQQ:JE::0Ycc00]:JE::BVW66;ggDXY:JF<<F^]BRTYY00:mm`0BDXY:
JIccW?=BRTYY]IJ]ME::BVVDLXaaDXY:JLjIcWUBRTYY0Ycc00IBRTYYW?>Lle::BVT2[GD03U::BVV]
MJeeDXY:JJDDW?=BRTYY]IJ]ME::BVT2W?<04e::BVVLliccDXY:JJDDW?=BRTYYDX[>NLjIBVUBRV]]
Lhi:JE::00:mm`0JBVUBRYccYAA:JE::Nnn444YYDXXYIC66BVUBRQSS8@A:JE::6><Q14YYDXY:JE::
BVUBRP:Ll`0:BVUBRYccYAA:JE::S76DTTYYDXX2_OL05dYYDX[NnmkkBVUBRZee]II:JE::Nnn444YY
DXY:JF<<F^]BRTYYDXY:JE::BVT00ooo0@000Ooo000Aool00`00ooooo`02ool00e::BVUBRP02DXX0
9DYYQ11kke::BVW66;ggDXY:JJDDW?=BRTYY]IJ]ME::BVWW7=kkDXY:JJDDW?=BRTYYeY[>NE::BVVe
UZeeDXY:JJDDW?=BRTYY009S301/DXY:JJDDW?=BRTYYU9:<LE::BVVDTXaaDXY:JLHH_OMBRTYYYABL
le::BVUBR[ggaQQ:JE::F^]S34YYDXZmmlHHBVUBRYccYAA:JE::[GFeUTYYDXZ<LIBBBVUBR/iieYY:
JE::W?>U54YYDXZLljDDBVUBRZee]II:JE::[GFeUTYYDXZLljDDBVUBRZee]II:JE::W?>U54YYDXZL
ljDDBVUBRYccYAA:JE::BVWFV/iiDXY:JG>>JheBRTYYaQRmme::BVVU59ccDXY:JH@@NnmBRTYY0S66
00IBRTYY8@@Q15::BVT28@@00e::BVUBRP02DXX07TYYYABLle::BVVU59ccDXY:JIBBS75BRTYYaQRm
me::BVWW7=kkDXY:JKFF[GEBRTYYQ11kke::BVUBRP9S3006BVUBRU::DXY:JE::0ooo0@000Ooo000A
ool00`00ooooo`02ool034YYDXY:JE::F^]S34YYDXZ]MKFFBVUBRP:Ll`06BVUBRW__Q11:JE::0[gg
00I:JE::W?>LldYYDXX2cWT02TYYDXZLliccBVUBRU[[H`a:JE::0Ycc00I:JE::[GFeUTYYDXX2W?<0
3TYYDXZ<LIBBBVUBRYccYAA:JE::F^]S34YYDXX3_OL03U::BVVLliccDXY:JLHH_OMBRTYYH`aJje::
BVT2_OL01U::BVVLliccDXY:J@:]M@0:DXY:JJee[GEBRTYY]IJ]ME::BVT2[GD02U::BVVLliccDXY:
JJDDW?=BRTYY0]kk00IBRTYYLhi[KE::BVT2cWT02e::BVVLliccDXY:JJDDW?>U54YYDXX00Ycc02Y:
JE::cWW>NDYYDXY[KG>>BVUBR/iicYU:JE::S76DTTYYDXZ]MKFFBVUBRU[[H`a:JE::6><Q14YYDXXH
hb44BVUBRSWW@PQ:JE::Nnn444YYDXX2[GD02TYYDXZLliccBVUBRZee]II:JE::0]kk00e:JE::[GFe
UZeeDXY:JH@@NnmBRTYYH`aJj`03ool10001ool0017oo`03003ooooo00;oo`0lDXY:JE::BVUS35[[
DXY:JKFF[GEBRTYYYABLle::BVV447__DXY:JLHH_OMBRTYYYABLle::BVWFV/iiDXY:JJDDW?=BRTYY
H`aJje::BVVU59ccDXY:JKFF[GEBRTYYYABLle::BVVDTXaaDXY:JJDDW?=BRTYY0V<<06ABRTYYaQRm
mlHHBVUBRYccYAA:JE::_OO664YYDXYJjf<<BVUBR[ggaQQ:JE::W?>U54YYDXZ]MKFFBVUBRZee]II:
JE::[GFeUTYYDXZ]MKFFBVUBRYccYAA:JE::W?>U54YYDX[NnnLLBVUBRV]]Lhi:JE::cWWFVTYYDXZL
ljDDBVUBRYccYABLle::BVVU59ccDXY:JMJJcWUBRTYYLhi[SE::BVWFV/iiDXY:JIBBS75BRTYY]IJ]
ME::BVUS35[[DXY:J@8Q1006DXY:JB448@ABRTYY0T88025BRTYYQ11kke::BVVeUZeeDXY:JJDDW?=B
RTYY]IJ]ME::BVWW7=kkDXY:JKFF[GFeUTYYDXYkkh@@BVUBRU[[H``00ooo0@000Ooo000Aool00`00
ooooo`02ool02TYYDXY:JE::BVUBRV]]Lhi:JE::0/ii00i:JE::[GFeUTYYDXZ<LIAbBVUBRTYYDXY:
JE::0Zee00Y:JE::JfecSTYYDXZLljDDBVUBRP:mm`0:BVUBR/iicYU:JE::W?>U54YYDXX2g_/01TYY
DX[NnmkkBVUBRP:Ll`0;BVUBRZee]II:JE::BVUS35[[DXY:J@02[GD03U::BVVLliccDXY:JLHH_OMB
RTYYH`aJje::BVT2_OL02U::BVVLliccDXY:JJDDW?=BRTYY0[gg00IBRTYYYABLle::BVT2[GD07e::
BVVLliccDXY:JIBBS75BRTYYcYW>NE::BVUBRTYYDXY:JLjIcWUBRTYYDXZ<LIBBBVUBRYccYAA:JE::
00:Ll`06BVUBRZee]II:JE::0Zee00I:JE::W?>U54YYDXX2[GD05TYYDXZ]MJeeBVUBRV]]Lhi:JE::
>NM224YYDXXYIC66BVUBRTYYDXY:JE::0Ycc00m:JE::W?>U54YYDXZLljDDBVUBR/iicYU:JE::BVT0
0Zee00IBRTYYLhi[KE::BVT3ool10001ool0017oo`03003ooooo00;oo`03DXY:JE::009BRP0ABVUc
SV^=DXY:JMJJcWUBRTYY]IJ]ME::BVVDTXaaDXY:J@03DXX0:TYY]IJ]ME::BVUcSV^=DXY:JJDDW?=B
RTYYaQRmme::BVWFV/iiDXY:JJDDW?=BRTYYiacNne::BVWW7=kkDXY:JJDDW?=BRTYY]IJ]ME::BVUB
RP9S300>BVUBRZee]II:JE::W?>U54YYDXZmmlHHBVUBRP9S300UBVUBR[ggaQQ:JE::W?>U54YYDXZL
ljDDBVUBR[ggaQQ:JE::W?>U54YYDXZ]MKFFBVUBRYccYAA:JE::S76DTTYYDX[>NMJJBVT00e::02m:
JE::cWWFVTYYDXY:JIBBS75BRTYYYABLle::BVVU59ccDXY:JKFF[GEBRTYY]IJ]ME::BVVU59ccDXY:
JKFF[GEBRTYY]IJ]ME::BVUcSV^=DXY:JD88>NMBRTYY008aQP03DXY:JE::009BRP0JBVVU59ccDXY:
JJDDW?=BRTYYYABLle::BVWFV/iiDXY:JE::[GFeUTYYDXY[KG>>BVUBRP?oo`40007oo`004Ooo00<0
0?ooool00_oo01Q:JE::BVUBRU[[H`a:JE::W?>U54YYDXZ<LIBBBVUBRTYYDXY:JE::W?>U54YYDXX2
[GD05TYYDXZLljDDBVUBRYccYAA:JE::_OO664YYDXZLljDDBVUBRXaaU79:JE::0Ycc00Y:JE::W?>L
ldYYDXZ<LIBBBVUBRP:mm`03BVUBRYcc00:Ll`0:DXY:JLHH_OMBRTYYU7:<LE::BVT2W?<01U::BVVL
liccDXY:J@;>N@0:DXY:JG>>JfeBRTYY]IJ]ME::BVT2W?<01U::BVVLliccDXY:J@;>N@06DXY:JIcc
W?=BRTYY0Zee00IBRTYYW?>Lle::BVT2W?<07e::BVW66;ggDXY:JG>>JfecSTYYDX[NnmlKBVUBRXaa
U99:JE::W?>U54YYDXZLljDDBVUBRYccYAA:JE::00;>N@06BVUBRW__Q11:JE::0[gg01I:JE::W?>U
54YYDXZ<LIAbBVUBRTYYDXY:JE::BVUBRTYYDXY[KG>>BVUBRP:]M@06BVUBRYccW?=:JE::0kgg00QB
RTYYaQRmme::BVV447__0ooo0@000Ooo000Aool00`00ooooo`02ool045::BVUBRTYYH`aJje::BVVU
59ccDXY:JIBBS75BRTYY0e::0;Y:JJDDW?=BRTYY]IJ]ME::BVVU59ccDXY:JJDDW?=BRTYYaQRmme::
BVVU59ccDXY:JIBBS75BRTYYYABLle::BVVU59ccDXY:JIBBS75BRTYYaQRmme::BVVU59ccYAA:JE::
_OO664YYDXZ<LIBBBVUBRYccYAA:JE::W?>U54YYDX[>NMJJBVUBRV]]Lhi:JE::[GFeUTYYDXZLljDD
BVUBRYccYAA:JE::cWWFVTYYDXZLljDDBVUBRZee]II:JE::W?>U54YYDXZLljDDBVUBR[ggaQQ:JE::
JfecSV]]DXY:JNLLg_]BRTYYU9:<LE::BVVU59ccDXY:JJDDW?=BRTYYYABLle::BVWFV/iiDXY:JH@@
NnmBRTYYaQRmme::BVVU59ccDXY:JIBBS75BRTYYDXY:JE::BVUBRTYYDXY:JG>>JheBRTYY]IJ]ME::
BVVU59ccDXY:JLHH_OO664YYDXZmmlHHBVUBRW__Q103ool10001ool0017oo`03003ooooo00;oo`0:
BVUBRTYYDXY:JE::JfecSTYYDXX2g_/03TYYDXZ]MKFFBVUBRQSS8@A:JE::cWW>VDYYDXX2[GD01TYY
DX[>NLiiBVUBRP:]M@0OBVUBRTYYDXY:JE::W?>U54YYDXZLljDDBVUBR[ggaQQ:JE::W?>U54YYDXZL
ljDDBVUBRW__Q11:JE::BVT00Ycc00iBRTYYW?>Lle::BVW>VLiiDXY:JMlKg_]BRTYY0Ycc00YBRTYY
W?>Lle::BVWO6mkkDXY:J@:]M@0>DXY:JIccW?=BRTYYYABLle::BVVU59ccDXY:J@:Ll`0>DXY:JLjI
cWUBRTYYU9:<LE::BVVU59ccDXY:J@:Ll`03DXY:JE::00;Nn`0:BVUBRU[[H`a:JE::_OO664YYDXX2
W?<01TYYDXZ]MJeeBVUBRP:Ll`0:BVUBR[gg_OM:JE::Nnn444YYDXX2cWT01TYYDXZ<LIBBBVUBRP:]
M@0:BVUBRW__Q11:JE::JfecSTYYDXX2W?<04dYYDXZLljDDBVUBRYccYAA:JE::BVWO6mkkDXY:JH@@
NnmBRTYY00?oo`40007oo`004Ooo00<00?ooool00_oo019BRTYYDXY:JE::BVUcSV]]DXY:JNLLg_]B
RTYY]IJ]ME::BVT28@@04U::BVWFV/iiDXY:JKFF[GEBRTYYeY[>NE::BVVeUZeeDXY:J@=BRP1OBVVU
59ccDXY:JJDDW?=BRTYYaQRmme::BVVU59ccDXY:JJDDW?=BRTYYQ11kke::BVUBRYccYAA:JE::W?>U
54YYDX[>NMJJBVUBR]kkiaa:JE::W?>U54YYDXZLljDDBVUBR]kkiaa:JE::[GFeUTYYDXZLljDDBVUB
RYccYAA:JE::W?>U54YYDXZLljDDBVUBR/iieYY:JE::S76DTTYYDXZLljDDBVUBRYccYAA:JE::BVWW
7=kkDXY:J@02H``0@e::BVW66;ggDXY:JJDDW?=BRTYY]IJ]ME::BVVU59ccDXY:JLHH_OMBRTYYQ11k
ke::BVWFV/iiDXY:JIBBS75BRTYY]IJ]ME::BVV447__DXY:JG>>JheBRTYYYABLle::BVVU59ccDXY:
JJDDW?=BRTYYDX[NnnLLBVUBRW__Q11:JE::00?oo`40007oo`004Ooo0P000ooo00a:JE::BVUBRTYY
DXY:JE::S76DTTYYDXX2[GD05TYYDXY:JE::BVUBRU[[H`a:JE::S76DTTYYDXZ<LIBBBVUBRXaaU79:
JE::0Zee00I:JE::[GFeUTYYDXX2_OL01TYYDXZ]MJeeBVUBRP;>N@0_BVUBRZee[GE:JE::W?>U54YY
DX[>NLjIcWUBRTYYga_Nne::BVVU59ccDXY:JIBBS75BRTYYU7:<LE::BVW66;ggDXY:JJDDW?=BRTYY
U9:<LE::BVVeUZeeDXY:J@02g_/05U::BVVLliccDXY:JJDDW?=BRTYY]IJ]ME::BVUcSV]]DXY:JLjI
cWUBRTYY0Ycc01mBRTYYYABLljDDBVUBRXaaU99:JE::cWW>VDYYDXZ<LIAbBVUBRZee]II:JE::W?>U
54YYDXZLljDDBVUBRP02W?<03TYYDX[>NLjIBVUBRTYYDXY:JE::cWW>VDYYDXX2W?<02TYYDXZ]MKFF
BVUBRXaaU79:JE::0Ycc00I:JE::[GF]MDYYDXX3W?<025::BVWNnmkkDXY:JIAbS742ool20001ool0
017oo`03003ooooo00;oo`04DXY:JE::BVT3DXX03DYYU9:<LE::BVVeUZeeDXY:JE::BVUBRTYY009S
302@DXY:JIBBS75BRTYYU9:<LE::BVVDTXaaDXY:JKFF[GEBRTYY]IJ]ME::BVW66;ggDXY:JKFF[GEB
RTYYeY[>NE::BVVeUZeeDXY:JJDDW?=BRTYYeY[>NMJJBVUBR]kkiaa:JE::W?>U54YYDXZ<LIBBBVUB
RXaaU99:JE::_OO664YYDXZLljDDBVUBRXaaU99:JE::[GFeUTYYDX[NnnLLBVUBRYccYAA:JE::W?>U
54YYDXZ]MKFFBVUBRV^=Lhi:JE::cWWFVTYYDXZLljDDBVUBRYccYABLle::BVVDTXaaDXY:JMJJcWUB
RTYYU9:<LE::BVVeUZeeDXY:JJDDW?=BRTYYYABLle::BVVU59ccDXY:JMJJcWUBRTYY0e::02A:JMJJ
cWUBRTYYYABLle::BVVeUZeeDXY:JIBBS75BRTYYYABLle::BVVeUZeeDXY:JJDDW?>U54YYDX[NnnLL
BVUBRXaaU983ool10001ool0017oo`03003ooooo00;oo`0:BVUBRTYYDXY:JE::F^]S34YYDXX2cWT0
2TYYDXZLljDDBVUBRRUU<HI:JE::0Zee00I:JE::W?>U54YYDXX2[GD04TYYDXZLljDDBVUBRXaaU99:
JE::W?>U54YYDXYkkh@@BVUBRP:]M@06BVUBRYccW?=:JE::0Zee00M:JE::W?>U54YYDXY:J@02W?<0
1U::BVUBRTYYDXY:J@:Ll`0>DXY:JJDDW?=BRTYYaQRmme::BVVU59ccDXY:J@:Ll`06DXY:JJDDW?=B
RTYY0[gg00IBRTYYLhi[KE::BVT2[GD01U::BVVU59ccDXY:J@:Ll`06DXY:JLjIcWUBRTYY0Zee00]B
RTYYW?>Lle::BVUBRYccYAA:JE::00:Ll`0>BVUBR/iicWU:JE::F^]S34YYDXZmmlHHBVUBRP:Ll`06
BVUBRYccYAA:JE::0Ycc00Y:JE::cWW>NDYYDXY:JE::BVUBRP;>N@0>BVUBRYccW?=:JE::[GFeUTYY
DXZLljDDBVUBRP:]M@07BVUBRYccW?=:JE::BVT00/ii00IBRTYYU9:<LE::BVT3ool10001ool0017o
o`03003ooooo00;oo`06DXY:JE::BVUBRTYY0V<<03iBRTYYeY[>NE::BVVU59ccDXY:JC66<FIBRTYY
]IJ]ME::BVVU59ccDXY:JKFF[GEBRTYYYABLle::BVVDTXaaDXY:JJDDW?=BRTYYQ11kke::BVVeUZee
DXY:JJDDW?=BRTYY]IJ]ME::BVVU59ccDXY:JE::W?>U54YY0e::05m:JE::W?>U54YYDXZLljDDBVUB
R[ggaQQ:JE::W?>U54YYDXZLljDDBVUBRYccYAA:JE::_OO664YYDXY[KG>>BVUBRZee]II:JE::W?>U
54YYDXZLljDDBVUBR/iieYY:JE::[GFeUTYYDXZLljDDBVUBRTYYYABLle::BVVU59ccDXY:JMJJcWUB
RTYYH`aJje::BVW66;ggDXY:JJDDW?=BRTYYYABLle::BVVU59ccDXY:JMJJcWUBRTYY00=BRP0RBVWF
V/iiDXY:JJDDW?=BRTYY]IJ]ME::BVVU59ccDXY:JKFF[GEBRTYYYABLle::BVUBR/iieYY:JE::S76D
TTYYDXX3ool10001ool0017oo`03003ooooo00;oo`0HBVUBRTYYDXY:JE::BVUBRW__Q11:JE::_OO6
64YYDXYkkh@@BVUBRRUU<HI:JE::0/ii00Y:JE::[GFeUTYYDXZ]MKFFBVUBRP:]M@0:BVUBRZee[GE:
JE::[GFeUTYYDXX2cWT01TYYDXZLljDDBVUBRP:]M@06BVUBR/iicWU:JE::0jee00YBRTYY[GF]ME::
BVW66;ggDXY:J@;>N@06DXY:JJDDW?=BRTYY0Ycc00IBRTYY]IJ]ME::BVT2cWT01U::BVVU59ccDXY:
J@:Ll`0:DXY:JLjIcWUBRTYYaQRmme::BVT2W?<01U::BVVU59ccDXY:J@:]M@0;DXY:JH@@NnmBRTYY
cYW>NLjIBVUBRP02W?<01TYYDXZLljDDBVUBRP:Ll`0FBVUBRZee]II:JE::[GFeUTYYDXZLljDDBVUB
RYccYAA:JE::W?>U54YYDXX2[GD02TYYDXZLljDDBVUBRZee]II:JE::0Ycc00Y:JE::[GF]MDYYDXZ]
MKFFBVUBRP:]M@03BVUBRYcc00:Ll`06DXY:JLiicWUBRTYY0Ycc0ooo0@000Ooo000Aool00`00oooo
o`02ool015::BVUBRTYY0e::00e:JH@@NnmBRTYYaQRmme::BVV447__DXY:J@02<HH0]e::BVWFV/ii
DXY:JKFF[GEBRTYY]IJ]ME::BVVeUZeeDXY:JKFF[GEBRTYY]IJ]ME::BVWFV/iiDXY:JJDDW?=BRTYY
]IJ]ME::BVWFV/iiDXY:JKFF[GFeUTYYDXZ]MKFFBVUBR[ggaQQ:JE::cWWFVTYYDXZLljDDBVUBRYcc
YAA:JE::[GFeUTYYDX[>NMJJBVUBRYccYAA:JE::W?>U54YYDX[>NMJJBVUBR[ggaQQ:JE::W?>U54YY
DXZLljDDBVUBRZee]II:JE::Nnn444YYDX[>NMJJcWUBRTYYYABLle::BVVU59ccDXY:JJDDW?=BRTYY
]IJ]ME::BVVeUZeeDXY:JJDDW?=BRTYYYABLle::BVVU59ccDXY:JKFF[GEBRTYYYABLle::BVVeUZee
DXY:JJDDW?=BRTYY]IJ]ME::BVVeUZeeDXY:JKFF[GEBRTYYYABLljDDBVUBR/iieYY:JE::W?>U5003
ool10001ool0017oo`03003ooooo00;oo`0>BVUBRTYYDXY:JE::F^]S34YYDXZLljDDBVUBRP:Ll`0F
BVUBRQSS8@A:JE::6><Q14YYDXY:JE::BVUBRV]]Lhi:JE::S76DLTYYDXX2W?<01TYYDXZ]MJeeBVUB
RP:]M@06BVUBRYccW?=:JE::0/ii00I:JE::[GF]MDYYDXX2[GD04dYYDXY:JLjIcWUBRTYYYABLle::
BVVDTXaaDXY:JF<<F^]BRTYY00:Ll`06DXY:JJDDW?=BRTYY0/ii00IBRTYY]IJ]ME::BVT2W?<01U::
BVVU59ccDXY:J@;>N@06DXY:JIAbS75BRTYY0Ycc00IBRTYYYABLle::BVT2W?<02e::BVVLliccDXY:
JE::g__O6dYYDXX00Ycc00I:JE::W?>U54YYDXX2W?<02TYYDXZ]MJeeBVUBR[ggaQQ:JE::0Ycc00I:
JE::W?>U54YYDXX2W?<03TYYDXZmmlHHBVUBRU[[H`a:JE::cWW>VDYYDXX2W?<01TYYDXZ]MJeeBVUB
RP:]M@0?BVUBRYccW?=:JE::BVW66;ggDXY:JJDDW?=BRTYY00?oo`40007oo`004Ooo00<00?ooool0
0_oo019BRTYYDXY:JE::BVUS35[[DXY:JJDDW?=BRTYYYABLle::BVT28@@0V5::BVTQ123TDXY:JE::
BVUBRTYYLhi[KE::BVVDTXaaDXY:JJDDW?=BRTYY]IJ]ME::BVVeUZeeDXY:JJDDW?=BRTYYeY[>NE::
BVVeUZeeDXY:JKFF[GEBRTYYDX[>NMJJBVUBRYccYAA:JE::S76DTTYYDXYJjf<<BVUBRYccYAA:JE::
W?>U54YYDX[>NMJJBVUBRZee]II:JE::W?>U54YYDXZLljDDBVUBR/iieYY:JE::S76DTTYYDXZLljDD
BVUBRYccYAA:JE::W?>U54YYDXZLljDDBVUBRTYYiacNne::BVVU59ccDXY:JJDDW?=BRTYYYABLle::
BVVeUZeeDXY:JLHH_OMBRTYYYABLle::BVVU59ccDXY:JJDDW?=BRTYYaQRmme::BVT2H``07e::BVWF
V/iiDXY:JJDDW?=BRTYY]IJ]ME::BVVeUZeeDXY:JJDDW?=BRTYYDXZmmlHHBVUBRYccYAA:JE::00?o
o`40007oo`004Ooo00<00?ooool00_oo00a:JE::BVUBRTYYDXY:JE::JfecSTYYDXX2g_/03TYYDXZ]
MJeeBVUBRSWW@PQ:JE::W?>U54YYDXX2_OL01TYYDXZ<LIAbBVUBRP;Nn`0>BVUBRZee[GE:JE::S76D
TTYYDXZ]MKFFBVUBRP:]M@06BVUBRYccYAA:JE::0Ycc00]:JE::W?>U59ccDXY:JIAbS75BRTYY00:L
l`06DXY:JJDDW?=BRTYY0]kk00YBRTYYcYW>NE::BVVU59ccDXY:J@:Ll`06DXY:JH@@NnmBRTYY0[gg
00YBRTYYYABLle::BVVDTXaaDXY:J@:Ll`06DXY:JLjIcWUBRTYY0Ycc00IBRTYYW?>Lle::BVT3cWT0
1TYYDXY[KG>>BVUBRP:]M@06BVUBRYccYAA:JE::0Ycc00Y:JE::cWW>VDYYDXY[KG>>BVUBRP:mm`0:
BVUBRYccYAA:JE::W?>U54YYDXX2[GD02TYYDXZLljDDBVUBR[ggaQQ:JE::0Ycc00I:JE::[GF]MDYY
DXX2[GD00dYYDXZLl`02W?<025::BVVmmkggDXY:JJDDW?<3ool10001ool0017oo`03003ooooo00;o
o`3=DXY:JE::BVUBRTYYDXY:JG>>JfeBRTYYiacNne::BVVeUZeeDXY:JD88>NMBRTYYYABLle::BVW6
6;ggDXY:JIBBS75BRTYYiacNne::BVVeUZeeDXY:JIBBS75BRTYY]IJ]ME::BVVeUZeeDXY:JJDDW?=B
RTYYYABLle::BVVU59ccYAA:JE::S76DTTYYDXZLljDDBVUBRYccYAA:JE::g__W74YYDX[>NMJJBVUB
RYccYAA:JE::W?>U54YYDXYkkh@@BVUBR[ggaQQ:JE::W?>U54YYDXZ<LIBBBVUBRYccYAA:JE::cWWF
VTYYDXZLljDDBVUBRYccYAA:JE::cWWFV/iiDXY:JG>>JheBRTYY]IJ]ME::BVVU59ccDXY:JJDDW?=B
RTYYeY[>NE::BVUcSV]]DXY:JLHH_OMBRTYYYABLle::BVVU59ccDXY:JKFF[GEBRTYYYABLle::BVW6
6;ggDXY:JJDDW?=BRTYY]IJ]ME::BVVeUZeeDXY:JJDDW?>U54YYDXZmmlHHBVUBRYccYA@00ooo0@00
0Ooo000Aool20003ool06TYYDXY:JE::BVUBRTYYDXY:JE::Nnn444YYDXZmmlHHBVUBRW__Q11:JE::
>NM224YYDXX2W?<01TYYDXZLljDDBVUBRP:]M@06BVUBRYccW?=:JE::0Ycc00I:JE::[GF]MDYYDXX2
_OL03dYYDXZ]MKFFBVUBR[ggaQQ:JE::[GFeUTYYDXY:J@02[GD01U::BVWNnmkkDXY:J@:mm`0BDXY:
JJee[GEBRTYY]IJ]ME::BVVeUZeeDXY:JJDDW?=BRTYY0Ycc00IBRTYY]IJ]ME::BVT2cWT01U::BVVU
59ccDXY:J@:Ll`0:DXY:JJee[GEBRTYYcYW>NE::BVT2W?<05e::BVVLliccDXY:JE::cWW>VDYYDXZ<
LIAbBVUBRYccYAA:JE::W?>U54YYDXX00Ycc019:JE::cWW>VDYYDXZLljDDBVUBRYccYAA:JE::W?>U
54YYDXX2W?<02TYYDX[>NLjIBVUBRU[[H`a:JE::0[gg00I:JE::W?>U54YYDXX2[GD02dYYDXZLljDD
BVUBRTYY]IJ]ME::BVT00Zee00ABRTYYooooo`80007oo`004Ooo00<00?ooool00_oo00IBRTYYDXY:
JE::BVT3DXX03DYYQ11kke::BVW66;ggDXY:JH@@NnmBRTYY0092202eDXY:JJDDW?=BRTYYYABLle::
BVVeUZeeDXY:JJDDW?=BRTYYYABLle::BVVeUZeeDXY:JLHH_OMBRTYY]IJ]ME::BVW66;ggDXY:JKFF
[GEBRTYYDXZ]MKFFBVUBR]kkiaa:JE::_OO664YYDXZ]MKFFBVUBRZee]II:JE::[GFeUTYYDXZLljDD
BVUBRYccYAA:JE::[GFeUTYYDX[>NMJJBVUBRYccYAA:JE::W?>U54YYDXZ]MKFFBVUBR/iieYY:JE::
W?>U54YYDXZLljDDBVUBRTYYeY[>NE::BVVDTXaaDXY:JJDDW?=BRTYYYABLle::BVVU59ccDXY:JMJJ
cWUBRTYYYABLle::BVVU59ccDXY:JJDDW?=BRTYYYABLle::BVWFV/iiDXY:JF<<F^]BRTYYaQRmme::
BVVU59ccDXY:JKFF[GEBRTYYYABLle::BVUBRZee]II:JE::[GFeUTYYDXX00ooo0@000Ooo000Aool0
0`00ooooo`02ool044YYDXY:JE::BVUBRTYYDXYJjf<<BVUBRYccYAA:JE::0Ycc01i:JE::6><Q14YY
DXXYIC66BVUBR[ggaQQ:JE::Nnn444YYDXZ]MKFFBVUBRZee]II:JE::cWW>VDYYDXX2[GD04dYYDXZ]
MKFFBVUBRYccYAA:JE::W?>U54YYDXZ<LIAbS75BRTYY00:]M@0>DXY:JIccW?=BRTYYU7:<LE::BVVU
59ccDXY:J@:Ll`0>DXY:JH@@NnmBRTYYYABLle::BVVU59ccDXY:J@:mm`06DXY:JIAbS75BRTYY0Ycc
00iBRTYYYABLle::BVW66;ggDXY:JIAbS75BRTYY0Ycc00MBRTYYYABLljDDBVUBRP02[GD01TYYDXY[
KG>>BVUBRP;>N@06BVUBRYccW?=:JE::0Ycc00Y:JE::_OO664YYDXYJjf<<BVUBRP:mm`06BVUBRYcc
W?=:JE::0Ycc00i:JE::_ONmmdYYDXYJjf<<BVUBR/iicYU:JE::0Ycc015:JE::[GF]MDYYDXZLljDD
W?=BRTYY]IJ]ME::BVVeUZee00?oo`40007oo`004Ooo00<00?ooool00_oo01ABRTYYDXY:JE::BVUB
RTYYH`aJje::BVVU59ccDXY:JJDDW?=BRTYY0R4409aBRTYY<HHaQU::BVW66;ggDXY:JH@@NnmBRTYY
]IJ]ME::BVVeUZeeDXY:JMJJcWUBRTYY]IJ]ME::BVVeUZeeDXY:JJDDW?=BRTYYYABLle::BVVDTXaa
U99:JE::[GFeUTYYDXZLljDDBVUBRXaaU99:JE::W?>U54YYDXZLljDDBVUBRW__Q11:JE::W?>U54YY
DXZLljDDBVUBR[ggaQQ:JE::S76DTTYYDXZLljDDBVUBRYccYAA:JE::_OO664YYDXZ<LIBBBVUBRYcc
YAA:JE::W?>U59ccDXY:JKFF[GEBRTYYLhi[SE::BVWFV/iiDXY:JJDDW?=BRTYYYABLle::BVW66;gg
DXY:JF<<F^]BRTYYaQRmme::BVVU59ccDXY:JJDDW?=BRTYYaQRmme::BVT2H``06E::BVWFV/iiDXY:
JJDDW?=BRTYY]IJ]ME::BVVU59ccYAA:JE::[GFeUTYYDXZ]MKFF00?oo`40007oo`004Ooo00<00?oo
ool00_oo00i:JE::BVUBRTYYDXY:JE::BVUBRV]]Lhi:JE::0/ii01I:JE::W?>U54YYDXXiid88BVUB
RRUU<HI:JE::JfecSTYYDXYJjf<<BVUBRP:]M@0FBVUBRXaaU79:JE::BVUBRTYYDXZ]MKFFBVUBR[gg
aQQ:JE::S76DTTYYDXX2[GD04dYYDXY:JF<<F^]BRTYYYABLle::BVVU59ccDXY:JE::BVUBRTYY00:L
l`06DXY:JJDDW?=BRTYY0Zee019BRTYY]IJ]ME::BVVU59ccDXY:JKFF[GEBRTYYQ11kke::BVT2W?<0
1U::BVVU59ccDXY:J@;>N@0?DXY:JIccW?=BRTYYU9:<LE::BVUBRYccYAA:JE::00:mm`0>BVUBRU[[
H`a:JE::[GFeUTYYDXZLljDDBVUBRP:Ll`0:BVUBR/iicWU:JE::[GFeUTYYDXX2W?<01TYYDXZLljDD
BVUBRP:Ll`0:BVUBR[gg_OM:JE::[GFeUTYYDXX2W?<02dYYDXZLljDDBVUBRYccYAA:JE::BVT00Zee
00IBRTYY_ONmme::BVT3ool10001ool0017oo`03003ooooo00;oo`06DXY:JE::BVUBRTYY0e::03Y:
JG>>JfeBRTYYeY[>NE::BVVU59ccDXY:JD88>NMBRTYY<HHaIU::BVUcSV^=DXY:JF<<F^]BRTYY]IJ]
ME::BVVDTXaaDXY:JE::BVUBRTYY]IJ]ME::BVW66;ggDXY:JIBBS75BRTYY]IJ]ME::BVUBRP9S3028
BVUBRYccYAA:JE::W?>U54YYDXY:JE::BVUBRYccYAA:JE::W?>U54YYDXZ]MKFFBVUBRZee]II:JE::
W?>U54YYDXZ]MKFFBVUBRW__Q11:JE::W?>U54YYDXZLljDDBVUBR/iieYY:JE::W?>U54YYDXZ<LIBB
BVUBRTYYYABLle::BVW66;ggDXY:JF<<F^]BRTYY]IJ]ME::BVVU59ccDXY:JJDDW?=BRTYYeY[>NE::
BVVeUZeeDXY:JJDDW?=BRTYYYABLle::BVVU59ccDXY:JLHH_OMBRTYY]IJ]ME::BVVU59ccDXY:JJDD
W?=BRTYYYABLle::BVUBRZee]II:JE::_OO664YYDXX3ool10001ool0017oo`03003ooooo00;oo`0@
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::Nnn444YYDXX2cWT06TYYDXZLliccBVUBRTYYDXY:JE::[GFe
UTYYDXZ]MKFFBVUBRV]]Lhi:JE::_OO664YYDXX2W?<03TYYDX[>NLiiBVUBRYccYAA:JE::W?>U54YY
DXX2g_/00dYYDXZ]M@02[GD02U::BVW>NLiiDXY:JKFF[GEBRTYY0Zee00IBRTYYg__Nne::BVT2_OL0
1U::BVV]MJeeDXY:J@:mm`0:DXY:JLHH_OMBRTYYYABLle::BVT2W?<01U::BVVDTXaaDXY:J@:mm`0G
DXY:JJDDW?=BRTYYYABLle::BVUS35[[DXY:JKFF[GFeUTYYDXZLljDDBVUBRP02W?<02TYYDXZ<LIBB
BVUBR/iicYU:JE::0Ycc00i:JE::W?>LldYYDX[>NLjIBVUBRW__Q11:JE::0Zee00I:JE::W?>U54YY
DXX2W?<05dYYDX[NnmlKBVUBRXaaU99:JE::W?>U54YYDXZLljDDBVUBRYccYABLle::BVT00Zee00AB
RTYY_ONmm`?oo`40007oo`004Ooo00<00?ooool00_oo00QBRTYYDXY:JE::BVUBRTYY0e::079:JH@@
NnmBRTYYeY[>NE::BVVU59ccDXY:JE::BVUBRTYY]IJ]ME::BVVeUZeeDXY:JG>>JheBRTYYaQRmme::
BVVU59ccDXY:JMJJcWUBRTYYYABLle::BVVU59ccDXY:JNLLg_]BRTYY]IJ]MKFFBVUBR/iieYY:JE::
[GFeUTYYDXZ]MKFFBVUBR]kkiaa:JE::_OO664YYDXZ]MKFFBVUBR[ggaQQ:JE::_OO664YYDXZLljDD
BVUBRYccYAA:JE::S76DTTYYDXZmmlHHBVUBRYccYAA:JE::W?>U54YYDXX2H``0CTYYDXZ]MKFF[GEB
RTYYYABLle::BVVU59ccDXY:JIBBS75BRTYYeY[>NE::BVVU59ccDXY:JJDDW?=BRTYYeY[>NE::BVV4
47__DXY:JKFF[GEBRTYYYABLle::BVVU59ccDXY:JNLLg_]BRTYYU9:<LE::BVVU59ccDXY:JJDDW?=B
RTYYYABLljDDBVUBRZee]II:JE::_OO660?oo`40007oo`004Ooo00<00?ooool00_oo00i:JE::BVUB
RTYYDXY:JE::BVUBRU[[H`a:JE::0Ycc00i:JE::[GF]MDYYDXY:JE::BVUBRTYYDXY:JE::0Ycc00Y:
JE::W?>U54YYDXZLljDDBVUBRP:mm`06BVUBRZee[GE:JE::0Ycc00I:JE::S76DTTYYDXX2[GD01dYY
DXZ<LIAbBVUBRTYY00:]M@0:DXY:JKFF[GEBRTYYaQRmme::BVT2[GD02U::BVW>NLiiDXY:JLHH_OMB
RTYY0Zee00iBRTYY_ONmme::BVW66;ggDXY:JJDDW?=BRTYY0Ycc00IBRTYYQ11kke::BVT2[GD03e::
BVVU59ccDXY:JKFF[GEBRTYYLhi[KE::BVUBRP02W?<03TYYDXZLljDDBVUBRZee]II:JE::F^]S34YY
DXX2[GD01TYYDXZLljDDBVUBRP:Ll`06BVUBRYccW?=:JE::0]kk00I:JE::W?>LldYYDXX2W?<07dYY
DXZmmlHHBVUBRTYYDXY:JE::_OO664YYDXZLljDDBVUBRYccYAA:JE::BVVU59ccDXY:JLHH_OMBRTYY
00?oo`40007oo`001ooo10001_oo00<00?ooool00_oo01IBRTYYDXY:JE::BVUBRTYYDXY:JF<<F^]B
RTYYYABLle::BVVeUZeeDXY:J@=BRP2dBVUBRU::DXY:JJDDW?=BRTYYYABLle::BVVU59ccDXY:JLHH
_OMBRTYY]IJ]ME::BVVU59ccDXY:JIBBS75BRTYY]IJ]ME::BVVDTXaaDXY:JE::[GFeUTYYDXZ]MKFF
BVUBR[ggaQQ:JE::[GFeUTYYDX[>NMJJBVUBR[ggaQQ:JE::[GFeUTYYDXZmmlHHBVUBR[ggaQQ:JE::
W?>U54YYDXZLljDDBVUBRW__Q11:JE::[GFeUTYYDXZLljDDBVUBRZee]II:JE::JfecSTYYDXY:JJDD
W?=BRTYYYABLle::BVVeUZeeDXY:JF<<F^]BRTYY]IJ]ME::BVVU59ccDXY:JJDDW?=BRTYYYABLle::
BVWW7=kkDXY:JJDDW?=BRTYYYABLle::BVW66;ggDXY:JE::BVUBRTYYaQRmme::BVVU59ccDXY:JJDD
W?=BRTYYDXZLljDDBVUBR[ggaQQ:JE::0ooo0@000Ooo0005ool400000ooo003oo`05ool30002ool0
54YYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::_OO664YYDXX2W?<04TYYDXXYIC66BVUBRSWW
@PQ:JE::g__O6dYYDXZ<LIBBBVUBRP:Ll`0:BVUBRYccYAA:JE::S76DTTYYDXX2[GD02TYYDX[Nnmkk
BVUBRZee]II:JE::0kgg01iBRTYYYABLle::BVVU59ccDXY:JH@@NnmBRTYYYABLle::BVVDTXaaDXY:
JIBBS75BRTYYYABLle::BVT2W?<04U::BVUBRTYYDXY:JIBBS75BRTYYYABLle::BVWO6mkkDXY:J@;N
n`06DXY:JJDDW?=BRTYY0Ycc00mBRTYYU7:<LIAbBVUBR[ggaQQ:JE::W?>U54YYDXX00Ycc00I:JE::
S76DLTYYDXX2cWT01TYYDXZLliccBVUBRP:Ll`06BVUBR/iicWU:JE::0[gg00I:JE::S76DTTYYDXX2
W?<02TYYDXZ]MKFFBVUBRV]]Lhi:JE::0/ii00m:JE::W?>LldYYDXZLljDDW?=BRTYYYABLle::BVT0
0/ii00Coo`000000007oo`001_oo0`0000?oo`00ool01Ooo00<00?ooool00_oo00QBRTYYDXY:JE::
BVUBRTYY0e::05U:JF<<H`aBRTYYaQRmme::BVVU59ccDXY:JC66<FIBRTYY@PPiie::BVWW7=kkDXY:
JIBBS75BRTYYYABLle::BVVU59ccDXY:JIBBS75BRTYY]IJ]ME::BVWW7=kkDXY:JKFF[GEBRTYYaQRm
mlHHBVUBRYccYAA:JE::W?>U54YYDXYkkh@@BVUBRYccYAA:JE::S76DTTYYDXZ<LIBBBVUBRYccYAA:
JE::W?>U54YY00=BRP1VBVUBRXaaU99:JE::W?>U54YYDX[NnnLLBVUBR]kkiaa:JE::W?>U54YYDXZL
ljDDBVUBRXaaU9:<LE::BVW66;ggDXY:JJDDW?=BRTYYYABLle::BVVDTXaaDXY:JMJJcWUBRTYYYABL
le::BVVU59ccDXY:JMJJcWUBRTYYaQRmme::BVVDTXaaDXY:JJDDW?=BRTYY]IJ]ME::BVUcSV]]DXY:
JMJJcWUBRTYYYABLle::BVVU59ccYAA:JE::W?>U54YYDX[>NMJJ0ooo0@000Ooo0006ool50006ool0
0`00ooooo`02ool05TYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY[KG>>BVUBR]kkga]:JE::0Zee
01Y:JE::>NM224YYDXXHhb44BVUBRV]]Lhi:JE::F^]S34YYDXZ]MKFFBVUBRZee]II:JE::0[gg00I:
JE::[GFeUTYYDXX2W?<02dYYDXZ]MKFFBVUBRTYYga_Nne::BVT00Ycc00iBRTYYYABLle::BVUcSV]]
DXY:JJDDW?=BRTYY0Ycc00YBRTYYU9:<LE::BVVU59ccDXY:J@:Ll`06DXY:JF<<F^]BRTYY0Ycc019B
RTYYYABLle::BVVeUZeeDXY:JLHH_OMBRTYYYABLle::BVT2[GD03e::BVUBRU[[H`a:JE::W?>U54YY
DXZLljDDBVUBRP02_OL01TYYDXYkkh@@BVUBRP:Ll`0BBVUBRYccYAA:JE::[GFeUTYYDXY:JE::BVUB
RZee]II:JE::0Ycc00I:JE::W?>LldYYDXX2[GD01TYYDX[NnmkkBVUBRP:Ll`07BVUBRYccYAA:JE::
BVT00Ycc00IBRTYYcYW>NE::BVT3ool10001ool0017oo`03003ooooo00;oo`0:DXY:JE::BVUBRTYY
DXY:JE::BVT3DXX04DYYLhi[SE::BVWW7=kkDXY:JKFF[GEBRTYY@PPiie::BVT00R4400IBRTYYLhi[
SE::BVT2H``0?e::BVVeUZeeDXY:JKFF[GEBRTYYaQRmme::BVVeUZeeDXY:JJDDW?=BRTYY]IJ]ME::
BVUBR]kkiaa:JE::W?>U54YYDXZLljDDBVUBRV]]Lhi:JE::W?>U54YYDXZLljDDBVUBRXaaU99:JE::
W?>U54YYDXZLljDDBVUBRP02H``0I4YYDXZLljDDBVUBRYccYAA:JE::[GFeUTYYDXZmmlHHBVUBRYcc
YAA:JE::[GFeUTYYDXY:JF<<F^]BRTYYYABLle::BVVU59ccDXY:JLHH_OMBRTYYQ11kke::BVVU59cc
DXY:JJDDW?=BRTYY]IJ]ME::BVUBRTYYDXY:JKFF[GEBRTYYYABLle::BVVU59ccDXY:JKFF[GEBRTYY
iacNne::BVVU59ccDXY:JJDDW?=BRTYYDXZLljDDBVUBR/iieYY:JE::0ooo0@000Ooo000Aool00`00
ooooo`02ool0@4YYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::S76DLTYYDXZmmlHHBVUBRXaa
U99:JE::BVUBRTYYDXYkkh@@BVUBR]kkga]:JE::BVUBRTYYDXZ<LIAbBVUBRW__Q11:JE::Nnn444YY
DXZLljDDBVUBRYccYAA:JE::0jee00YBRTYYW?>Lle::BVW66;ggDXY:J@:]M@0JDXY:JKgg_OMBRTYY
U9:<LE::BVVU59ccDXY:JH@@NnmBRTYYU9:<LE::BVVU59ccDXY:J@:]M@0:DXY:JJee[GEBRTYYYABL
le::BVT2cWT02U::BVW>NLiiDXY:JJDDW?=BRTYY0icc00I:JE::S76DLTYYDXX2_OL07TYYDXZLljDD
BVUBRYccYAA:JE::F^]S34YYDXZ]MKFFBVUBRYccYAA:JE::W?>U54YYDXY[KG>>BVUBRP;>N@0:BVUB
RYccW?=:JE::S76DTTYYDXX2cWT03dYYDXZmmlHHBVUBRXaaU99:JE::W?>U59ccDXY:J@02W?<015::
BVW>VLii0ooo0@000Ooo000Aool00`00ooooo`02ool075::BVUBRTYYDXY:JE::BVUBRTYYDXY:JF<<
F^]BRTYYU9:<LE::BVW66;ggDXY:JIBBS75BRTYY0e::0:i:JH@@NnmBRTYYiacNne::BVUBRTYYDXY:
JIBBS75BRTYYQ11kke::BVV447__DXY:JJDDW?=BRTYYYABLle::BVVeUZee]II:JE::W?>U54YYDXZm
mlHHBVUBRZee]II:JE::_OO664YYDXZ<LIBBBVUBRYccYAA:JE::Nnn444YYDXZ<LIBBBVUBRYccYAA:
JE::[GFeUTYYDXZ]MKFFBVUBRYccYAA:JE::cWWFVTYYDX[>NMJJBVUBRYccYAA:JE::W?>U59ccDXY:
JIBBS75BRTYYaQRmme::BVVU59ccDXY:JJDDW?=BRTYYH`aJje::BVVeUZeeDXY:JJDDW?=BRTYYYABL
le::BVUcSV^=DXY:JMJJcWUBRTYYYABLle::BVVDTXaaDXY:JMJJcWUBRTYYaQRmme::BVVDTXaaDXY:
JJDDW?>U54YYDXZLljDDBVUBR/iieYX3ool10001ool0017oo`03003ooooo00;oo`0FBVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::W?>U54YYDXX2[GD09TYYDXYJjf<<BVUBRTYYDXY:JE::
[GFeUTYYDXZ]MKFFBVUBRTYYDXY:JE::BVUBRTYYDXYkkh@@BVUBRTYYDXY:JE::W?>U54YYDXX2cWT0
0dYYDXY:J@02[GD01U::BVVDTXaaDXY:J@;>N@06DXY:JJee[GEBRTYY0[gg00iBRTYYW?>Lle::BVVU
59ccDXY:JG>>JfeBRTYY0Ycc00YBRTYYYABLle::BVV447__DXY:J@:Ll`0:DXY:JJDDW?=BRTYYcYW>
NE::BVT2cWT01e::BVVU59ccDXY:JE::00:]M@0>BVUBRV]]Lhi:JE::S76DTTYYDXZLljDDBVUBRP;N
n`06BVUBR[gg_OM:JE::0Ycc00Y:JE::W?>LldYYDX[NnmlKBVUBRP:mm`06BVUBRXaaU99:JE::0Ycc
01M:JE::cWW>VDYYDXZ<LIAbBVUBRYccYAA:JE::W?>U54YYDXY:JIBBS75BRTYY00;Nn`03DXY:JOoo
00;oo`40007oo`004Ooo00<00?ooool00_oo00iBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0V<<
00iBRTYYYABLle::BVVeUZeeDXY:JF<<F^]BRTYY0e::00U:JKFF[GEBRTYY]IJ]ME::BVT00e::00U:
JE::DXYBRTYYQ11kke::BVT00e::09A:JJDDW?=BRTYYeY[>NE::BVUBRZee]II:JE::S76DTTYYDX[>
NMJJBVUBRZee]II:JE::_OO664YYDXZLljDDBVUBRYccYAA:JE::JfecSTYYDXZLljDDBVUBRYccYAA:
JE::Nnn444YYDXZLljDDBVUBRYccYAA:JE::cWWFVTYYDX[>NMJJBVUBRYccYAA:JE::BVVeUZeeDXY:
JG>>JheBRTYYU9:<LE::BVVU59ccDXY:JNLLg_]BRTYYaQRmme::BVVU59ccDXY:JJDDW?=BRTYYiacN
ne::BVW66;ggDXY:JIBBS75BRTYYYABLle::BVWFV/iiDXY:JIBBS75BRTYYYABLle::BVVU59ccDXY:
JE::S76DTTYYDX[NnnLLBVUBRP?oo`40007oo`004Ooo00<00?ooool00_oo01A:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRV]]Lhi:JE::0/ii01I:JE::W?>LldYYDXXHhb44BVUBRTYYDXY:JE::
W?>U54YYDXZLljDDBVUBRP:Ll`06BVUBR/iicYU:JE::0Ycc00I:JE::g__NndYYDXX2[GD01dYYDXZL
ljDDW?=BRTYY00:Ll`0:DXY:JJee[GEBRTYYQ11kke::BVT2[GD02U::BVVmmkggDXY:JLHH_OMBRTYY
0Zee00IBRTYYg__Nne::BVT2[GD01U::BVVU59ccDXY:J@;Nn`0>DXY:JKgg_OMBRTYYYABLle::BVW6
6;ggDXY:J@;>N@0?DXY:JJDDW?>U54YYDXZ<LIBBBVUBRV]]Lhi:JE::00:]M@06BVUBRYccYAA:JE::
0[gg00I:JE::Nnn444YYDXX2W?<02TYYDXZLliccBVUBR/iicYU:JE::0Ycc00I:JE::W?>LldYYDXX2
W?<02TYYDXZmmlHHBVUBRV]]Lhi:JE::0Zee00e:JE::W?>U59ccDXY:JIBBS75BRTYYga_Nn`03ool1
0001ool0017oo`03003ooooo00;oo`0<DXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::00e:JG>>JfeB
RTYYeY[>NE::BVVU59ccDXY:J@028@@0[e::BVUBRTYYDXY:JJDDW?=BRTYYYABLle::BVVU59ccDXY:
JMJJcWUBRTYYYABLle::BVWW7=kkDXY:JKFF[GEBRTYYYABLljDDBVUBRYccYAA:JE::[GFeUTYYDXYk
kh@@BVUBRZee]II:JE::_OO664YYDXZmmlHHBVUBRZee]II:JE::g__W74YYDXZ]MKFFBVUBRYccYAA:
JE::g__W74YYDXZmmlHHBVUBRYccYAA:JE::_OO664YYDX[>NMJJBVUBRYccYABLle::BVVDTXaaDXY:
JG>>JfeBRTYY]IJ]ME::BVVU59ccDXY:JLHH_OMBRTYYQ11kke::BVVU59ccDXY:JJDDW?=BRTYYeY[>
NE::BVVU59ccDXY:JJDDW?=BRTYYYABLle::BVW66;ggDXY:JG>>JheBRTYY]IJ]ME::BVVU59ccYAA:
JE::S76DTTYYDX[NnnLL00?oo`40007oo`004Ooo0P000ooo01A:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRV]]Lhi:JE::0/ii01I:JE::W?>LldYYDXXHhb44BVUBRTYYDXY:JE::W?>U54YYDXZL
ljDDBVUBRP:Ll`06BVUBR/iicYU:JE::0Ycc00I:JE::g__NndYYDXX2[GD01dYYDXZLljDDW?=BRTYY
00:Ll`0:DXY:JJee[GEBRTYYQ11kke::BVT2[GD02U::BVVmmkggDXY:JLHH_OMBRTYY0Zee00IBRTYY
g__Nne::BVT2[GD01U::BVVU59ccDXY:J@;Nn`0>DXY:JKgg_OMBRTYYYABLle::BVW66;ggDXY:J@;>
N@0?DXY:JJDDW?>U54YYDXZ<LIBBBVUBRV]]Lhi:JE::00:]M@06BVUBRYccYAA:JE::0[gg00I:JE::
Nnn444YYDXX2W?<02TYYDXZLliccBVUBR/iicYU:JE::0Ycc00I:JE::W?>LldYYDXX2W?<02TYYDXZm
mlHHBVUBRV]]Lhi:JE::0Zee00e:JE::W?>U59ccDXY:JIBBS75BRTYYga_Nn`02ool20001ool0017o
o`03003ooooo00;oo`0>DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0=BVV447__DXY:JNLL
g_]BRTYYYABLle::BVT00S6608QBRTYY@PQ225::BVW66;ggDXY:JKFF[GEBRTYY]IJ]ME::BVW66;gg
DXY:JKFF[GEBRTYYeY[>NE::BVVeUZeeDXY:JE::W?>U54YYDXZLljDDBVUBRZee]II:JE::S76DTTYY
DXZ]MKFFBVUBR[ggaQQ:JE::[GFeUTYYDXZ]MKFFBVUBRZee]II:JE::W?>U54YYDXZLljDDBVUBRXaa
U99:JE::W?>U54YYDXZLljDDBVUBR/iieYY:JE::_OO664YYDXY:JJDDW?=BRTYYaQRmme::BVVeUZee
DXY:JJDDW?=BRTYYYABLle::BVVU59ccDXY:JMJJcWUBRTYYYABLle::BVVU59ccDXY:J@9S300SDXY:
JLHH_OMBRTYYYABLle::BVVeUZeeDXY:JF<<F^]BRTYYaQRmme::BVVU59ccDXY:JE::W?>U54YYDX[N
nnLLBVUBRP03ool10001ool0017oo`03003ooooo00;oo`0ZBVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::Nnn444YYDX[NnmlKBVUBRYccYAA:JE:::FDaQTYYDXXiid88BVUBR[ggaQQ:JE::
0Zee00I:JE::[GFeUTYYDXX2_OL01TYYDXZ]MJeeBVUBRP;>N@07BVUBRZee[GE:JE::BVT00Ycc00IB
RTYYW?>Lle::BVT2[GD01U::BVVDTXaaDXY:J@:]M@0:DXY:JLHH_OMBRTYY]IJ]ME::BVT2[GD01U::
BVV]MJeeDXY:J@:Ll`0:DXY:JJDDW?=BRTYYU9:<LE::BVT2W?<01U::BVVU59ccDXY:J@;>N@0;DXY:
JLHH_OMBRTYYDXZLljDDBVUBRP02_OL01TYYDXZ]MJeeBVUBRP:Ll`0:BVUBRYccW?=:JE::W?>U54YY
DXX2cWT03TYYDXZLljDDBVUBRYccYAA:JE::F^]S34YYDXX2_OL01TYYDXZLliccBVUBRP:]M@06BVUB
RU[[H`a:JE::0[gg00M:JE::W?>U54YYDXY:J@02W?<01U::BVWNnmkkDXY:J@?oo`40007oo`004Ooo
00<00?ooool00_oo08iBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JF<<F^]BRTYYU9:<LE::
BVWFV/iiDXY:JKFF[GEBRTYYDXY:JE::BVTQ123TDXY:JG>>JheBRTYYLhi[SE::BVVU59ccDXY:JJDD
W?=BRTYYYABLle::BVVU59ccDXY:JIBBS76DTTYYDXZLljDDBVUBR]kkiaa:JE::[GFeUTYYDXZ<LIBB
BVUBRYccYAA:JE::S76DTTYYDX[NnnLLBVUBRZee]II:JE::cWWFVTYYDXZmmlHHBVUBRYccYAA:JE::
g__W74YYDXZmmlHHBVUBRYccYAA:JE::cWWFVTYYDX[NnnLLg_]BRTYYYABLle::BVVU59ccDXY:J@9S
300mDXY:JIBBS75BRTYYYABLle::BVWFV/iiDXY:JNLLg_]BRTYYYABLle::BVVU59ccDXY:JH@@NnmB
RTYYaQRmme::BVVU59ccDXY:JJDDW?=BRTYYLhi[SE::BVW66;ggDXY:JJDDW?>U54YYDXZLljDDBVUB
R]kkia`00ooo0@000Ooo000Aool00`00ooooo`02ool064YYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::F^]S34YYDXZ<LIAbBVUBRP;>N@0FBVUBRZee]II:JE::BVUBRTYYDXXHhb44BVUBRV]]Lhi:
JE::JfecSTYYDXX2W?<02TYYDXZLljDDBVUBRYccYAA:JE::0Ycc00]:JE::S76DTXaaDXY:JJDDW?=B
RTYY00;Nn`0BDXY:JJee[GEBRTYYU7:<LE::BVVU59ccDXY:JIBBS75BRTYY0]kk00IBRTYY[GF]ME::
BVT2cWT02U::BVW66;ggDXY:JJDDW?=BRTYY0]kk00YBRTYYaQRmme::BVVU59ccDXY:J@;>N@0GDXY:
JMlKg__O6dYYDXZLljDDBVUBRYccYAA:JE::F^]S34YYDXZ<LIBBBVUBRP02W?<01TYYDX[>NLjIBVUB
RP;Nn`06BVUBRYccW?=:JE::0Ycc00Y:JE::Nnn444YYDXZmmlHHBVUBRP:Ll`0CBVUBRYccYAA:JE::
JfecSTYYDXZmmlHHBVUBRYccYABLle::BVT00Ycc00ABRTYYg__Nn`?oo`40007oo`004Ooo00<00?oo
ool00_oo00iBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::015:JF<<H`aBRTYYYABLle::BVW6
6;ggDXY:JIBBS75BRTYY00=BRP05BVU223WWDXY:J@03DXX0KdYYH`aS35::BVVU59ccDXY:JJDDW?=B
RTYYYABLle::BVVU59ccDXY:JE::S76DTTYYDXZLljDDBVUBR/iieYY:JE::[GFeUTYYDXY[KG>>BVUB
RZee]II:JE::W?>U54YYDX[>NMJJBVUBRZee]II:JE::cWWFVTYYDXZLljDDBVUBRYccYAA:JE::S76D
TTYYDXZLljDDBVUBRYccYAA:JE::W?>U54YYDXY:JKFF[GEBRTYYYABLle::BVWW7=kkDXY:JNLLg_]B
RTYYYABLle::BVVeUZeeDXY:J@02H``0;e::BVVU59ccDXY:JJDDW?=BRTYYiacNne::BVWFV/iiDXY:
JJDDW?=BRTYYU9:<LE::BVVeUZeeDXY:JMJJcWUBRTYYYABLle::BVUBRYccYAA:JE::g__W74YYDXX0
0ooo0@000Ooo000Aool00`00ooooo`02ool05TYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRU[[H`a:JE::0Ycc01Y:JE::_ONmmdYYDXZ<LIAbBVUBRTYYDXY:JE::>NM224YYDXY:JE::BVUB
RU[[H`a:JE::0Ycc00Y:JE::W?>U54YYDXZLljDDBVUBRP:Ll`0?BVUBRTYYU9:<LE::BVVU59ccDXY:
JLjIcWUBRTYY00:]M@06DXY:JG>>JfeBRTYY0Zee00IBRTYYYABLle::BVT2cWT01U::BVV]MJeeDXY:
J@;>N@0>DXY:JIccW?=BRTYYYABLle::BVVDTXaaDXY:J@:Ll`0;DXY:JJDDW?=BRTYYYABLle::BVUB
RP02[GD01TYYDXZLljDDBVUBRP;Nn`0:BVUBR]kkg_]:JE::W?>U54YYDXX2[GD01TYYDXYJjf<<BVUB
RP:Ll`0>BVUBRYccW?=:JE::g__O6dYYDX[>NLjIBVUBRP:Ll`06BVUBRXaaU99:JE::0Zee00I:JE::
cWW>VDYYDXX2W?<00dYYDXY:J@02W?<01U::BVWNnmkkDXY:J@?oo`40007oo`004Ooo00<00?ooool0
0_oo011BRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0ABVUcSV]]DXY:JLHH_OMBRTYY
YABLle::BVUBRTYYDXY:J@03DXX0MdYYYABLle::BVWW7=kkDXY:JE::BVUBRTYYiacNne::BVVeUZee
DXY:JLHH_OMBRTYY]IJ]MKFFBVUBR/iieYY:JE::[GFeUTYYDXYkkh@@BVUBRZee]II:JE::g__W74YY
DXZLljDDBVUBRYccYAA:JE::[GFeUTYYDXZ]MKFFBVUBR[ggaQQ:JE::_OO664YYDXZLljDDBVUBR]kk
iaa:JE::_OO664YYDXZLljDDBVUBR]kkiacNne::BVWFV/iiDXY:JJDDW?=BRTYYaQRmme::BVW66;gg
DXY:JJDDW?=BRTYYYABLle::BVT00V<<02eBRTYY]IJ]ME::BVVU59ccDXY:JMJJcWUBRTYY]IJ]ME::
BVVU59ccDXY:JJDDW?=BRTYYaQRmme::BVWW7=kkDXY:JJDDW?>U54YYDXZLljDDBVUBR/iieYX00ooo
0@000Ooo000Aool00`00ooooo`02ool064YYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY[KG>>BVUBRP:mm`0BBVUBRYccW?=:JE::BVUBRTYYDXY:JE::BVUBRYccYAA:JE::0]kk00Y:
JE::BVUBRTYYDX[NnmlKBVUBRP:]M@06BVUBR[gg_OM:JE::0jee00iBRTYYcYW>NE::BVVeUZeeDXY:
JH@@NnmBRTYY0Zee00IBRTYYga_Nne::BVT2W?<01U::BVVLliccDXY:J@:]M@0FDXY:JJee[GEBRTYY
aQRmme::BVW66;ggDXY:JJDDW?=BRTYYga_Nne::BVT2_OL01U::BVVU59ccDXY:J@?Nn`0>BVUBR/ii
cWU:JE::W?>U54YYDXZmmlHHBVUBRP:mm`06BVUBRYccW?=:JE::0Ycc00I:JE::F^]S34YYDXX2[GD0
3TYYDXZLliccBVUBR/iicYU:JE::[GFeUTYYDXX2W?<01TYYDXZLliccBVUBRP:mm`06BVUBR]kkg_]:
JE::0icc00QBRTYYW?>Lle::BVW>VLii0ooo0@000Ooo000Aool00`00ooooo`02ool04U::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0ABVUcSV^=DXY:JMJJcWUBRTYYYABLle::BVTa
QS5VDXY:J@03DXX0FdYY]IJ]ME::BVWFV/iiDXY:JE::BVUBRTYYeY[>NE::BVVU59ccDXY:JKFF[GEB
RTYYDXZ]MKFFBVUBR[ggaQQ:JE::[GFeUTYYDXZ]MKFFBVUBRZee]II:JE::[GFeUTYYDXZLljDDBVUB
RXaaU99:JE::cWWFVTYYDXZ]MKFFBVUBR/iieYY:JE::W?>U54YYDXZLljDDBVUBRV^=Lhi:JE::W?>U
54YYDXZLljDDBVUBRTYY009S3017DXY:JIBBS75BRTYYYABLle::BVVDTXaaDXY:JKFF[GEBRTYYYABL
le::BVWW7=kkDXY:JNLLg_]BRTYYYABLle::BVVeUZeeDXY:JF<<F^]BRTYYYABLle::BVVU59ccDXY:
JNLLg_]BRTYYaQRmme::BVVU59ccDXY:JE::W?>U54YYDX[>NMJJBVUBRP03ool10001ool0017oo`80
00?oo`0JBVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY[KG>>BVUBRP;>
N@0BBVUBRYccW?=:JE:::FDaQTYYDXY:JE::BVUBRZee]II:JE::0/ii01=:JE::BVUBRTYYDX[>NLjI
BVUBRYccYAA:JE::[GFeUTYYDXY:J@02[GD01U::BVW66;ggDXY:J@:]M@0:DXY:JJee[GEBRTYY]IJ]
ME::BVT2[GD03U::BVVU59ccDXY:JIBBS75BRTYYcYW>NE::BVT2[GD01U::BVW>NLiiDXY:J@:Ll`0:
DXY:JJDDW?=BRTYYLhi[KE::BVT2W?<03e::BVVLliccDXY:JE::F^]S34YYDXZ<LIBBBVUBRP02W?<0
1TYYDXZ<LIAbBVUBRP:]M@06BVUBRYccYAA:JE::0]kk00I:JE::g__NndYYDXX2W?<03TYYDXZ]MJee
BVUBRU[[H`a:JE::W?>U54YYDXX2W?<02TYYDX[NnmkkBVUBR[ggaQQ:JE::0Ycc00=:JE::BVT00Ycc
00IBRTYYcYW>NE::BVT2ool20001ool0017oo`03003ooooo00;oo`0dDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JF<<F^]BRTYYQ11kke::BVWW7=kkDXY:JJDDW?=BRTYY<HHaIU::
BVUBRTYYDXY:JIBBS75BRTYYYABLle::BVT2H``00e::BVUBRP02DXX0TTYYQ11kke::BVVeUZee]II:
JE::W?>U54YYDXZLljDDBVUBRZee]II:JE::JfecSTYYDXZ]MKFFBVUBR/iieYY:JE::S76DTTYYDXZL
ljDDBVUBRXaaU99:JE::[GFeUTYYDXZmmlHHBVUBR[ggaQQ:JE::W?>U54YYDXZmmlHHBVUBRYccYAA:
JE::W?>U59ccDXY:JJDDW?=BRTYY]IJ]ME::BVVU59ccDXY:JLHH_OMBRTYYaQRmme::BVVU59ccDXY:
JMJJcWUBRTYYeY[>NE::BVVU59ccDXY:JJDDW?=BRTYYH`aJje::BVVeUZeeDXY:JJDDW?=BRTYYeY[>
NE::BVVeUZeeDXY:JJDDW?>U54YYDXZLljDDBVUBR/iieYX3ool10001ool0017oo`03003ooooo00;o
o`0LBVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::Nnn444YYDXX2
g_/04TYYDXZLljDDBVUBRRUU<HI:JE::BVUBRTYYDXZ<LIBBBVUBRP:Ll`0GBVUBRU[[H`a:JE::BVUB
RTYYDXYkkh@@BVUBRZee]IJ]ME::BVVU59ccDXY:J@02W?<02U::BVVeUZeeDXY:JG>>JfeBRTYY0Zee
019BRTYYcWW>NE::BVVDTXaaDXY:JJDDW?=BRTYYU9:<LE::BVT2[GD01U::BVW66;ggDXY:J@:mm`0G
DXY:JJDDW?=BRTYYaQRmme::BVVU59ccDXY:JJDDW?>U54YYDXZLljDDBVUBRP02[GD04TYYDXZLljDD
BVUBR[ggaQQ:JE::_OO664YYDXZLljDDBVUBRP;>N@06BVUBR/iicWU:JE::0Ycc00Y:JE::W?>LldYY
DXYJjf<<BVUBRP:]M@0>BVUBRYccW?=:JE::cWW>VDYYDXZ]MKFFBVUBRP>Ll`08DXY:JIccW?=BRTYY
cYW>N@?oo`40007oo`004Ooo00<00?ooool00_oo02IBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JF<<F^]BRTYYU9:<LE::BVWFV/iiDXY:JKFF[GEBRTYY0S6605=BRTYYDXY:
JE::BVVU59ccDXY:JJDDW?=BRTYYH`aJje::BVUBRTYYDXY:JH@@NnmBRTYYDX[>NMJJBVUBRZee]II:
JE::cWWFVTYYDXZ]MKFFBVUBRV]]Lhi:JE::[GFeUTYYDX[>NMJJBVUBRYccYAA:JE::S76DTTYYDX[>
NMJJBVUBRZee]II:JE::[GFeUTYYDXZLljDDBVUBRYccYAA:JE::009S301@BVUBRYccYAA:JE::BVVU
59ccDXY:JJDDW?=BRTYYYABLle::BVVU59ccDXY:JIBBS75BRTYYYABLle::BVVDTXaaDXY:JE::BVUB
RTYYYABLle::BVVU59ccDXY:JKFF[GEBRTYYeY[>NE::BVVU59ccDXY:JLHH_OMBRTYYU9:<LE::BVVD
TXaaDXY:JE::W?>U54YYDX[>NMJJBVUBRP?oo`40007oo`004Ooo00<00?ooool00_oo029:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::S76DLTYYDX[>NLjIBVUB
RP:]M@0:BVUBRRUU<HI:JE::BVUBRTYYDXX2W?<05dYYDXZLliccBVUBRU[[H`a:JE::BVUBRTYYDXYk
kh@@BVUBRTYYcYW>NE::BVT00Zee019BRTYYcWW>NE::BVVeUZeeDXY:JG>>JfeBRTYY]IJ]ME::BVT2
cWT03U::BVVU59ccDXY:JIBBS75BRTYYcYW>NE::BVT2[GD01U::BVVeUZeeDXY:J@:Ll`0?DXY:JIcc
W?=BRTYYH`aJje::BVVU59ccDXY:JE::00:Ll`0BBVUBRYccW?=:JE::W?>U54YYDXZLljDDBVUBRXaa
U79:JE::0Ycc00Y:JE::S76DTTYYDXY:JE::BVUBRP:Ll`0:BVUBRYccW?=:JE::[GFeUTYYDXX2cWT0
1TYYDXZLliccBVUBRP:mm`0?BVUBRXaaU79:JE::S76DTTYYDXY:JJDDW?=BRTYY00;>N@03DXY:JOoo
00;oo`40007oo`004Ooo00<00?ooool00_oo01ABRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYY0e::03E:JF<<H`aBRTYYYABLle::BVW66;ggDXY:JJDDW?=BRTYYDXY:JE::BVTaQS5V
DXY:JNLLg_]BRTYY]IJ]ME::BVVU59ccDXY:JMJJcWUBRTYYQ11kkh@@BVUBRTYYDXY:JE::W?>U54YY
00=BRP1nBVUBRZee]II:JE::W?>U54YYDXZ]MKFFBVUBR[ggaQQ:JE::W?>U54YYDXZLljDDBVUBRYcc
YAA:JE::[GFeUTYYDX[>NMJJBVUBRZee]II:JE::W?>U54YYDXYkkh@@BVUBRYccYABLle::BVVU59cc
DXY:JF<<F^]BRTYYYABLle::BVVDTXaaDXY:JF<<F^]BRTYYYABLle::BVVU59ccDXY:JG>>JheBRTYY
YABLle::BVVU59ccDXY:JMJJcWUBRTYYeY[>NE::BVVU59ccDXY:JKFF[GEBRTYYQ11kke::BVVDTXaa
U99:JE::W?>U54YYDX[>NMJJ0ooo0@000Ooo000Aool00`00ooooo`02ool084YYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::W?>U54YYDXX2_OL03TYYDXZL
ljDDBVUBRTYYDXY:JE:::FDaQTYYDXX2g_/01TYYDXZ]MKFFBVUBRP:Ll`0?BVUBR/iicYU:JE::Nnn4
47__DXY:JE::BVUBRTYY00:Ll`0:DXY:JE::BVUBRTYY]IJ]ME::BVT2W?<01U::BVV]MJeeDXY:J@:m
m`0>DXY:JIccW?=BRTYYYABLle::BVVU59ccDXY:J@:]M@06DXY:JLjIcWUBRTYY0Zee00YBRTYYYABL
le::BVV447__DXY:J@>Ll`0:BVUBRYccW?=:JE::F^]S34YYDXX2W?<02TYYDXZ<LIBBBVUBRU[[H`a:
JE::0Ycc00i:JE::W?>LldYYDXY[KG>>BVUBRYccYAA:JE::0Ycc00Y:JE::cWW>VDYYDX[>NLjIBVUB
RP:Ll`0CBVUBRZee]II:JE::Nnn444YYDXZ<LIBBS75BRTYYYABLle::BVT00/ii0ooo0@000Ooo000A
ool00`00ooooo`02ool05U::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
0e::03e:JG>>JfeBRTYY]IJ]ME::BVVeUZeeDXY:JIBBS75BRTYYDXY:JE::BVTaQS5VDXY:JNLLg_]B
RTYY]IJ]ME::BVVDTXaaDXY:JKFF[GEBRTYYDXYkkh@@BVUBRW__Q11:JE::W?>U54YYDXZ<LIBBBVUB
RZee]II:J@03DXX0M4YYDXZ]MKFFBVUBR/iieYY:JE::W?>U54YYDXZLljDDBVUBR[ggaQQ:JE::[GFe
UTYYDXYkkh@@BVUBRYccYAA:JE::W?>U54YYDXZmmlHHBVUBRTYYYABLle::BVW66;ggDXY:JMJJcWUB
RTYYYABLle::BVWW7=kkDXY:JLHH_OMBRTYYYABLle::BVWW7=kkDXY:JMJJcWUBRTYYYABLle::BVW6
6;ggDXY:JKFF[GEBRTYYYABLle::BVVU59ccDXY:JE::BVUBRTYYYABLle::BVUBRYccYAA:JE::_OO6
64YYDXX3ool10001ool0017oo`03003ooooo00;oo`0NBVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRV]]Lhi:JE::0Zee019:JE::[GFeUTYYDXZ<LIBBBVUBRTYY
DXY:JE:::FDaQTYYDXX2g_/09dYYDXZ]MJeeBVUBRXaaU79:JE::[GFeUTYYDXY:JH@@NnmBRTYYQ11k
ke::BVVU59ccDXY:JIBBS75BRTYY]IJ]ME::BVUBRTYYDXY:J@02[GD02U::BVW>NLiiDXY:JJDDW?=B
RTYY0Ycc00IBRTYYaQRmme::BVT2[GD01U::BVV447__DXY:J@:Ll`0CDXY:JIccW?=BRTYYaQRmme::
BVUBRYccYAA:JE::_OO664YYDXX00/ii00I:JE::W?>U54YYDXX2g_/02TYYDXZmmlHHBVUBRYccYAA:
JE::0]kk019:JE::cWW>VDYYDXZLljDDBVUBR[ggaQQ:JE::[GFeUTYYDXX2W?<05dYYDXZLljDDBVUB
RTYYDXY:JE::W?>U54YYDXY:JJDDW?=BRTYYaQRmme::BVT00ooo0@000Ooo000Aool00`00ooooo`02
ool065::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0ABVUc
SV^=DXY:JLHH_OMBRTYYYABLle::BVUS35[[DXY:J@03DXX0WTYY@PPiie::BVUcSV]]DXY:JH@@NnmB
RTYY]IJ]ME::BVW66;ggaQQ:JE::S76DTTYYDXZ<LIBBBVUBRYccYAA:JE::JhecSTYYDXZ]MKFFBVUB
RZee]II:JE::[GFeUTYYDXZmmlHHBVUBRXaaU99:JE::W?>U54YYDXZmmlHHBVUBRZee]II:JE::cWWF
VTYYDXZ<LIBBBVUBRYccYAA:JE::Nnn447__DXY:JJDDW?=BRTYY]IJ]ME::BVWW7=kkDXY:JJDDW?=B
RTYYaQRmme::BVWW7=kkDXY:JJDDW?=BRTYYeY[>NE::BVWW7=kkDXY:JJDDW?=BRTYY]IJ]ME::BVVU
59ccDXY:JJDDW?=BRTYYYABLle::BVUS35[[DXY:JJDDW?>U54YYDXZLljDDBVUBR[ggaQP3ool10001
ool0017oo`8000?oo`0TBVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY[KG>>BVUBR[ggaQQ:JE::0Ycc01I:JE::F^]S34YYDXY:JE::BVUBRSWW@PQ:JE::
JfecSTYYDXYkkh@@BVUBRP:]M@03BVUBR[gg00:mm`0:DXY:JIBBS75BRTYYU9:<LE::BVT2W?<03U::
BVUcSV]]DXY:JKFF[GEBRTYY]IJ]ME::BVT2[GD02U::BVVmmkggDXY:JIBBS75BRTYY0Ycc00IBRTYY
aQRmme::BVT2[GD02U::BVW>NLiiDXY:JIBBS75BRTYY0Ycc00]BRTYYQ11kkh@@BVUBRYccYAA:JE::
00:]M@0>BVUBR]kkg_]:JE::W?>U54YYDXZmmlHHBVUBRP;Nn`06BVUBRYccYAA:JE::0/ii00I:JE::
g__NndYYDXX2W?<01TYYDXZ]MKFFBVUBRP:Ll`06BVUBRYccW?=:JE::0Ycc015:JE::F^]S34YYDXZL
ljDDW?=BRTYYYABLle::BVW66;gg00;oo`80007oo`004Ooo00<00?ooool00_oo01YBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::015:JG>>JheBRTYYeY[>
NE::BVVDTXaaDXY:JF<<F^]BRTYY00=BRP0YBVTaQS66DXY:JH@@NnmBRTYYU9:<LE::BVVeUZeeDXY:
JE::cWWFVTYYDXYkkh@@BVUBRTYYDXY:JE::W?>U54YYDXYkkh@@BVUBRZee]II:J@03DXX0>dYYDXZ]
MKFFBVUBRZee]II:JE::W?>U54YYDXZ]MKFFBVUBRZee]II:JE::W?>U54YYDXY[SG>>BVUBRYccYAA:
JE::_OO664YYDXY:JLHH_OMBRTYYYABLle::BVVDTXaaDXY:JIBBS75BRTYYYABLle::BVT00e::00U:
JJDDW?=BRTYYU9:<LE::BVT00V<<02MBRTYYYABLle::BVVDTXaaDXY:JE::BVUBRTYYYABLle::BVVU
59ccDXY:JIBBS75BRTYY]IJ]ME::BVUBRYccYAA:JE::_OO664YYDXX00ooo0@000Ooo000Aool00`00
ooooo`02ool08TYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRV]]Lhi:JE::0/ii02]:JE::S76DTTYYDXYJjf<<BVUBRTYYDXY:JE:::FDaQTYYDXYk
kh@@BVUBRXaaU99:JE::[GFeUTYYDXY:JLjIcWUBRTYYQ11kke::BVUBRTYYDXY:J@02W?<06U::BVV4
47__DXY:JKFF[GEBRTYYDXY:JE::BVVeUZeeDXY:JKFF[GEBRTYYYABLle::BVT2[GD05e::BVV]MJee
DXY:JJDDW?=BRTYYLhi[KE::BVVU59ccDXY:JLHH_OMBRTYYDXX00[gg00i:JE::W?>U54YYDXZ<LIBB
BVUBRXaaU99:JE::0Ycc00I:JE::BVUBRTYYDXX2W?<02TYYDXZ<LIBBBVUBRU[[H`a:JE::0Ycc00Y:
JE::S76DTTYYDXY:JE::BVUBRP:Ll`0CBVUBRYccW?=:JE::S76DLTYYDXZ]MKFFBVUBRTYYYABLle::
BVT00[gg00=BRTYYool00_oo0@000Ooo000Aool00`00ooooo`02ool065::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0ABVUS35[[DXY:JH@@NnmBRTYYiacNne::
BVVU59ccDXY:J@028@@03U::BVUS35[[DXY:JH@@NnmBRTYYU9:<LE::BVT2H``0J5::BVVU59ccYAA:
JE::W?>U54YYDXZLljDDBVUBR[ggaQQ:JE::W?>U54YYDXYkkh@@BVUBRZee]II:JE::[GFeUTYYDXZ]
MKFFBVUBR/iieYY:JE::W?>U54YYDXZLljDDBVUBR/iieYY:JE::[GFeUTYYDXY[KG>>BVUBRYccYAA:
JE::[GFeUZeeDXY:JNLLg_]BRTYYYABLle::BVWFV/iiDXY:JJDDW?=BRTYYYABLle::BVUcSV^=DXY:
JIBBS75BRTYYYABLle::BVT3DXX02DYYU9:<LE::BVVU59ccDXY:J@02H``06E::BVVU59ccDXY:JJDD
W?=BRTYYYABLle::BVVeUZee]II:JE::W?>U54YYDXZmmlHH00?oo`40007oo`004Ooo00<00?ooool0
0_oo02A:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RU[[H`a:JE::Nnn444YYDXX2g_/07dYYDXZLliccBVUBRQSS8@A:JE::F^]S34YYDXYkkh@@BVUBRXaa
U99:JE::F^]S34YYDXZLljDDW?=BRTYY00:Ll`06DXY:JJDDW?=BRTYY0[gg00iBRTYYYABLle::BVV4
47__DXY:JKFF[GEBRTYY0Zee00IBRTYY[GF]ME::BVT2cWT01U::BVVLliccDXY:J@:Ll`06DXY:JLjI
cWUBRTYY0Zee00YBRTYYLhi[KE::BVVU59ccDXY:J@>]M@0:BVUBR]kkg_]:JE::W?>U54YYDXX2cWT0
1TYYDXZLljDDBVUBRP:Ll`0:BVUBRV]]Lhi:JE::S76DTTYYDXX2W?<02TYYDXY:JE::BVUBRXaaU99:
JE::0Ycc00Y:JE::F^]S34YYDXZLljDDBVUBRP:Ll`0?BVUBRYccW?=:JE::[GFeUZeeDXY:JJDDW?=B
RTYY00:mm`?oo`40007oo`004Ooo00<00?ooool00_oo01YBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::01e:JF<<F^]BRTYYQ11kke::BVWW7=kkDXY:JJDD
W?=BRTYY<HHaIU::BVUS35[[DXY:JG>>JfeBRTYY009S302ADXY:JG>>JheBRTYYDXZ]MKFFBVUBR[gg
aQQ:JE::S76DTTYYDXYJjf<<BVUBRYccYAA:JE::Nnn444YYDXZ]MKFFBVUBRV^=Lhi:JE::[GFeUTYY
DXYkkh@@BVUBRZee]II:JE::cWWFVTYYDXZLljDDBVUBRYccYAA:JE::g__W74YYDXZ]MKFFBVUBRTYY
YABLle::BVVU59ccDXY:JIBBS75BRTYY]IJ]ME::BVVU59ccDXY:JLHH_OMBRTYYeY[>NE::BVVU59cc
DXY:JMJJcWUBRTYY]IJ]ME::BVVU59ccDXY:JLHH_OMBRTYYaQRmme::BVVU59ccDXY:JMJJcWUBRTYY
aQRmme::BVUBRYccYAA:JE::[GFeUTYYDXX00ooo0@000Ooo000Aool00`00ooooo`02ool09TYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:
JE::Nnn444YYDXX2g_/06dYYDXZLliccBVUBRRUU<HI:JE::F^]S34YYDXY[KG>>BVUBRU[[H`a:JE::
JfecSTYYDXY:J@02[GD03U::BVW66;ggDXY:JIAbS75BRTYYH`aJje::BVT2W?<05U::BVV447__DXY:
JKFF[GEBRTYYLhi[KE::BVVeUZeeDXY:JH@@NnmBRTYY0Zee00IBRTYYcYW>NE::BVT2W?<02U::BVVL
liccDXY:JMlKg_]BRTYY0Zee00MBRTYYDXZLljDDBVUBRP02W?<01TYYDXZ<LIBBBVUBRP:]M@0:BVUB
RYccYAA:JE::_OO664YYDXX2cWT04TYYDXZLljDDBVUBR/iicYU:JE::[GFeUTYYDXZLljDDBVUBRP:m
m`06BVUBR[gg_OM:JE::0Ycc01=:JE::cWW>NDYYDXZmmlHHBVUBRTYYYABLle::BVVeUZeeDXY:J@03
ool10001ool0017oo`03003ooooo00;oo`0LDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVT3DXX05DYYH`aS35::BVVDTXaaDXY:JMJJcWUBRTYY]IJ]ME::
BVTaQS5VDXY:J@03DXX02DYY]IJ]ME::BVWW7=kkDXY:J@03DXX0RTYYDXZLljDDBVUBRYccYAA:JE::
[GFeUTYYDX[>NMJJBVUBRYccYAA:JE::Nnn444YYDXZ]MKFFBVUBRW__Q11:JE::[GFeUTYYDX[>NMJJ
BVUBRYccYAA:JE::[GFeUTYYDXZLljDDBVUBRYccYAA:JE::W?>U54YYDXZ]MKFF[GEBRTYYiacNne::
BVVU59ccDXY:JJDDW?=BRTYYQ11kke::BVVU59ccDXY:JKFF[GEBRTYYiacNne::BVVU59ccDXY:JNLL
g_]BRTYYaQRmme::BVVU59ccDXY:JMJJcWUBRTYYaQRmme::BVVU59ccDXY:JMJJcWUBRTYYaQRmmlHH
BVUBRYccYAA:JE::[GFeUP?oo`40007oo`004Ooo00<00?ooool00_oo02Q:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::F^]S34YYDXZ<LIBB
BVUBRP;>N@0BBVUBRZee[GE:JE:::FDaQTYYDXY:JE::BVUBRZee]II:JE::0]kk00M:JE::BVUBRTYY
DXY:J@02W?<01U::BVVLliccDXY:J@:]M@0FDXY:JLiicWUBRTYYYABLle::BVV447__DXY:JKFF[GEB
RTYYQ11kke::BVT2[GD06U::BVW>VLiiDXY:JJDDW?=BRTYY]IJ]ME::BVVU59ccDXY:JJDDW?=BRTYY
YABLle::BVT3[GD01TYYDX[NnmlKBVUBRP:Ll`0BBVUBRYccW?=:JE::Nnn444YYDXZLljDDBVUBRZee
]II:JE::0]kk00I:JE::W?>U54YYDXX2g_/02TYYDXZmmlHHBVUBRYccYAA:JE::0/ii00I:JE::_OO6
64YYDXX2W?<04DYYDX[>NLjIBVUBR[ggaQRmme::BVVU59ccDXY:JKFF[GD00ooo0@000Ooo000Aool0
0`00ooooo`02ool07U::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:J@=BRP0ABVUS36<<DXY:JIBBS75BRTYYeY[>NE::BVVU59ccDXY:J@028@@03e::
BVUS35[[DXY:JIBBS75BRTYYYABLle::BVUBRP02H``03DYYDXZLljDDBVUBR[ggaQQ:JE::S76DTTYY
00=BRP1hBVUBRYccYAA:JE::W?>U54YYDXZ]MKFFBVUBRZee]II:JE::[GFeUTYYDXY[KG>>BVUBRZee
]II:JE::W?>U54YYDXZLljDDBVUBR[ggaQQ:JE::W?>U54YYDXY:JJDDW?=BRTYYU9:<LE::BVVU59cc
DXY:JNLLg_]BRTYY]IJ]ME::BVVU59ccDXY:JE::BVUBRTYYYABLle::BVVU59ccDXY:JKFF[GEBRTYY
YABLle::BVW66;ggDXY:JNLLg_]BRTYYYABLle::BVWFV/iiDXY:JMJJcWUBRTYYDXZLljDDBVUBRZee
]II:JE::0ooo0@000Ooo0005ool60006ool30002ool0:TYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::F^]S34YYDXZ<LIBBBVUBRP;>
N@0BBVUBRYccYAA:JE::6><Q14YYDXYJjf<<BVUBRXaaU99:JE::0Ycc00]:JE::BVUS35[[DXY:JJDD
W?=BRTYY00:mm`0:DXY:JIAbS75BRTYYDXY:JE::BVT2W?<02U::BVVU59ccDXY:JKFF[GEBRTYY0Zee
00YBRTYY[GF]ME::BVUcSV]]DXY:J@:]M@0:DXY:JIccW?=BRTYYYABLle::BVT2_OL04e::BVVU59cc
DXY:JE::W?>U54YYDXZ<LIBBBVUBRYccYAA:JE::00;Nn`06BVUBRZee[GE:JE::0Ycc00I:JE::BVUB
RTYYDXX2W?<04TYYDXZLljDDBVUBRZee]II:JE::W?>U54YYDXZmmlHHBVUBRP;Nn`0HBVUBRYccYAA:
JE::cWW>VDYYDX[>NLjIBVUBRTYYYABLle::BVVeUZeeDXY:JOoo0`000Ooo0005ool01P00ool00000
ool000Koo`03003ooooo00;oo`0PDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0iBVUcSV]]DXY:JKFF[GEBRTYYaQRmme::BVVeUZee
DXY:JD88>NMBRTYYDXY:JE::BVVU59ccDXY:JMJJcWWFVTYYDXY:JE::BVUBRYccYAA:JE::W?>U54YY
DXZ]MKFFBVUBR[ggaQQ:JE::W?>U54YY00=BRP05BVUBRZee]II:J@03DXX0ITYYDXZ]MKFFBVUBRW__
Q11:JE::[GFeUTYYDX[NnnLLBVUBRYccYAA:JE::W?>U54YYDXZmmlHH_OMBRTYYYABLle::BVUS35[[
DXY:JJDDW?=BRTYYaQRmme::BVW66;ggDXY:JJDDW?=BRTYYLhi[SE::BVVU59ccDXY:JJDDW?=BRTYY
YABLle::BVVU59ccDXY:JLHH_OMBRTYYeY[>NE::BVVU59ccDXY:JMJJcWUBRTYYiacNnnLLBVUBRYcc
YAA:JE::[GFeUP?oo`40007oo`001Ooo100000?oo`00ool01Ooo00<00?ooool00_oo02Q:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY[KG>>BVUBRP:]M@0OBVUBR[gg_OM:JE::[GFeUTYYDXXiid88BVUBRTYYDXY:JE::W?>U54YY
DX[>NLjIcWUBRTYYDXY:JE::BVT00Ycc00IBRTYYW?>Lle::BVT2[GD01U::BVVmmkggDXY:J@:Ll`0F
DXY:JE::BVUBRTYY]IJ]ME::BVUBRTYYDXY:JKFF[GEBRTYYQ11kke::BVT2[GD01U::BVWO6mkkDXY:
J@:Ll`06DXY:JJDDW?=BRTYY0kgg019:JE::W?>U54YYDXYJjf<<BVUBRYccYAA:JE::_OO664YYDXX2
_OL02TYYDXZLljDDBVUBRV]]Lhi:JE::0Ycc00I:JE::W?>LldYYDXX2W?<01TYYDXZLljDDBVUBRP:m
m`06BVUBR/iicYU:JE::0Ycc00I:JE::cWW>NDYYDXX3g_/01U::BVVU59ccDXY:J@:]M@?oo`40007o
o`001_oo1@001_oo00<00?ooool00_oo029BRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0ABVUcSV]]DXY:JJDDW?=BRTYYaQRm
me::BVVeUZeeDXY:J@02<HH00e::BVUBRP02DXX0T4YY]IJ]ME::BVUBRZee]II:JE::F^]S34YYDXZL
ljDDBVUBR[ggaQQ:JE::Nnn444YYDXY[KG>>BVUBRYccYAA:JE::g__W74YYDXZ]MKFFBVUBR/iieYY:
JE::[GFeUTYYDX[NnnLLBVUBRZee]II:JE::Nnn444YYDXZ]MKFFBVUBRYccYAA:JE::BVVU59ccDXY:
JKFF[GEBRTYY]IJ]ME::BVVU59ccDXY:JG>>JheBRTYYYABLle::BVWFV/iiDXY:JLHH_OMBRTYYYABL
le::BVUcSV^=DXY:JJDDW?=BRTYYYABLle::BVVDTXaaDXY:JJDDW?=BRTYY]IJ]ME::BVWFV/iiDXY:
JE::W?>U54YYDXZ]MKFFBVUBRP?oo`40007oo`004Ooo00<00?ooool00_oo039:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::JfecSTYYDXZLljDDBVUBR[ggaQQ:JE::0Zee01]:JE:::FDaQTYYDXY:JE::BVUBRZee]II:JE::
BVVeUZeeDXY:JF<<F^]BRTYYYABLle::BVT00[gg019BRTYYQ11kke::BVUcSV]]DXY:JJDDW?=BRTYY
ga_Nne::BVT2[GD01U::BVW>VLiiDXY:J@:]M@06DXY:JMkkg_]BRTYY0Zee00IBRTYYQ11kke::BVT2
[GD07e::BVVLliccDXY:JE::W?>U54YYDXZ]MKFFBVUBRZee]II:JE::W?>U54YYDXY[KG>>BVUBRYcc
YAA:JE::00;>N@0>BVUBR[gg_OM:JE::W?>U54YYDXY[KG>>BVUBRP:Ll`0:BVUBRYccW?=:JE::S76D
LTYYDXX2W?<01TYYDXZ]MKFFBVUBRP;>N@07BVUBRTYYYABLle::BVT00Zee00=BRTYYool00_oo0@00
0Ooo000Aool00`00ooooo`02ool0>5::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JF<<F^]BRTYYLhi[SE::BVW66;ggDXY:JKFF
[GEBRTYYYABLle::BVT2@PP0G5::BVUBRTYYDXY:JJDDW?>U54YYDX[>NMJJBVUBRTYYDXY:JE::S76D
TTYYDXZ<LIBBBVUBRYccYAA:JE::S76DTTYYDXZLljDDBVUBRXaaU99:JE::[GFeUTYYDXZ]MKFFBVUB
RZee]II:JE::S76DTTYYDXZ]MKFFBVUBRU[[H`a:JE::[GFeUTYYDX[NnnLLg_]BRTYYYABLle::BVVU
59ccDXY:JLHH_OMBRTYYYABLle::BVT3DXX0=4YYYABLle::BVW66;ggDXY:JMJJcWUBRTYYYABLle::
BVVDTXaaDXY:JIBBS75BRTYYU9:<LE::BVV447__DXY:JJDDW?=BRTYY]IJ]ME::BVW66;ggaQQ:JE::
W?>U54YYDXZLljDD0ooo0@000Ooo000Aool00`00ooooo`02ool0;4YYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::
JfecSTYYDXX2_OL05dYYDXZ]MKFFBVUBRYccYAA:JE::>NM224YYDXY:JE::BVUBRYccYABLle::BVT0
0/ii00iBRTYYDXY:JE::BVVDTXaaDXY:JIBBS75BRTYY0Ycc00IBRTYYU7:<LE::BVT2W?<03U::BVVD
LXaaDXY:JKFF[GEBRTYY]IJ]ME::BVT2[GD01U::BVVDTXaaDXY:J@:]M@06DXY:JF<<F^]BRTYY0Zee
00=BRTYYg_/00]kk01Y:JE::W?>LldYYDXZLljDDBVUBR[ggaQQ:JE::W?>U54YYDXY:JE::BVUBRYcc
YAA:JE::0[gg01Y:JE::cWW>NDYYDXZLljDDBVUBRXaaU99:JE::S76DTTYYDXZ<LIBBBVUBRW__Q11:
JE::0Ycc015:JE::[GFeUTYYDXZmmlHH_OMBRTYYYABLle::BVVU59cc00?oo`40007oo`004Ooo00<0
0?ooool00_oo02IBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::015:JG>>JheBRTYY]IJ]ME::BVW66;ggDXY:JKFF
[GEBRTYY008aQP03DXY:JE::009BRP0:BVUBRZee]II:JE::[GFeUTYYDXX2H``0P4YYDXZ]MKFFBVUB
R/iieYY:JE::Nnn444YYDXZ]MKFFBVUBRZee]II:JE::[GFeUTYYDXZLljDDBVUBRYccYAA:JE::W?>U
54YYDXZLljDDBVUBRYccYAA:JE::_OO664YYDXZLljDDBVUBRTYY]IJ]ME::BVVeUZeeDXY:JH@@NnmB
RTYYYABLle::BVW66;ggDXY:JKFF[GEBRTYYYABLle::BVV447__DXY:JJDDW?=BRTYYeY[>NE::BVW6
6;ggDXY:JJDDW?=BRTYYLhi[SE::BVVU59ccDXY:JJDDW?=BRTYYYABLle::BVUBRYccYAA:JE::W?>U
54YYDXX3ool10001ool0017oo`03003ooooo00;oo`0bBVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::Jfec
STYYDXZ]MKFFBVUBRP:mm`0CBVUBRZee]II:JE:::FDaQTYYDXY:JE::BVUBRTYY]IJ]ME::BVT00Zee
00IBRTYYH`aJje::BVT2[GD02U::BVW>VLiiDXY:JH@@NnmBRTYY0Zee00iBRTYY]IJ]ME::BVVeUZee
DXY:JJDDW?=BRTYY0Ycc00YBRTYYW?>Lle::BVVU59ccDXY:J@:Ll`0?DXY:JLHH_OMBRTYYYABLle::
BVUBRZee]II:JE::00:]M@0>BVUBRW__Q11:JE::W?>U54YYDXZmmlHHBVUBRP:]M@0>BVUBRYccW?=:
JE::Nnn444YYDXZLljDDBVUBRP;>N@0>BVUBR[gg_OM:JE::W?>U54YYDXY[KG>>BVUBRP:Ll`06BVUB
RYccW?=:JE::0Ycc00]:JE::BVVU59ccDXY:JJDDW?=BRTYY00?oo`40007oo`004Ooo00<00?ooool0
0_oo02ABRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVT3DXX05DYYH`aJje::BVV447__DXY:JLHH_OMBRTYYYABLle::BVVDTXaa
DXY:J@02@PP07U::BVUBRTYYDXY:JE::W?>U54YYDX[>NMJJBVUBRTYYDXY:JE::W?>U54YYDXZ]MKFF
BVUBRXaaU99:J@=BRP1^BVUBRYccYAA:JE::g__W74YYDXZ]MKFFBVUBR[ggaQQ:JE::W?>U54YYDXZm
mlHHBVUBRYccYAA:JE::g__W74YYDXZ]MKFF[GEBRTYYQ11kke::BVVeUZeeDXY:JKFF[GEBRTYYYABL
le::BVVeUZeeDXY:JLHH_OMBRTYYYABLle::BVUS35[[DXY:JJDDW?=BRTYYaQRmme::BVW66;ggDXY:
JJDDW?=BRTYYQ11kke::BVVDTXaaDXY:JJDDW?=BRTYYU9:<LIBBBVUBRYccYAA:JE::W?>U50?oo`40
007oo`004Ooo0P000ooo04U:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::Nnn444YYDXZmmlHHBVUB
RYccYAA:JE::S76DTTYYDXXiid88BVUBRTYYDXY:JE::BVVU59ccDXY:J@02cWT01U::BVUBRTYYDXY:
J@:Ll`0BDXY:JJee[GEBRTYYU7:<LE::BVUBRTYYDXY:JJDDW?=BRTYY0]kk01YBRTYY[GF]ME::BVW6
6;ggDXY:JJDDW?=BRTYYaQRmme::BVVU59ccDXY:JMlKg_]BRTYY0jee00I:JE::Nnn444YYDXX2[GD0
3TYYDXZ]MJeeBVUBRYccYAA:JE::[GFeUTYYDXX2_OL08TYYDXZLljDDBVUBRU[[H`a:JE::W?>U54YY
DXZmmlHHBVUBR[ggaQQ:JE::W?>U54YYDXYkkh@@BVUBRXaaU99:JE::0Ycc00e:JE::S76DTXaaDXY:
JJDDW?=BRTYYYABLl`02ool20001ool0017oo`03003ooooo00;oo`0VDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=B
RP0IBVUS35[[DXY:JG>>JheBRTYYaQRmme::BVVeUZeeDXY:JKFF[GEBRTYY@PPiie::BVT00e::07]:
JE::[GFeUTYYDXZ<LIBBBVUBRV^=Lhi:JE::[GFeUTYYDXZmmlHHBVUBRW__Q11:JE::cWWFVTYYDXZ]
MKFFBVUBRYccYAA:JE::W?>U54YYDXZLljDDBVUBR[ggaQQ:JE::W?>U54YYDXZmmlHHBVUBRYccYAA:
JE::BVVeUZeeDXY:JJDDW?=BRTYYYABLle::BVWFV/iiDXY:JJDDW?=BRTYYLhi[KE::BVVU59ccDXY:
JNLLg_]BRTYYYABLle::BVVU59ccDXY:JKFF[GEBRTYYYABLle::BVWW7=kkDXY:JJDDW?=BRTYYYABL
le::BVT00V<<00]BRTYYDXZLljDDBVUBRYccYAA:JE::00?oo`40007oo`004Ooo00<00?ooool00_oo
039:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXYJjf<<BVUBRV]]Lhi:JE::0[gg01=:JE::[GFeUTYYDXZ]
MKFFBVUBRSWW@PQ:JE::BVUBRTYYDXY:J@02[GD05U::BVVDTXaaDXY:JG>>JfeBRTYY]IJ]ME::BVW6
6;ggDXY:JH@@NnmBRTYY0/ii00IBRTYY[GF]ME::BVT2W?<02U::BVVU59ccDXY:JJDDW?=BRTYY0[gg
00IBRTYYYABLle::BVT2_OL01e::BVVU59ccDXY:JE::00:]M@06BVUBRYccW?=:JE::0Ycc01I:JE::
cWW>VDYYDXZLljDDBVUBRV]]Lhi:JE::W?>U54YYDX[NnmlKBVUBRP:Ll`0>BVUBRYccW?=:JE::[GFe
UTYYDXZLljDDBVUBRP;Nn`06BVUBRYccYAA:JE::0Ycc00]:JE::F^]S34YYDXY:JJDDW?=BRTYY00:L
l`03DXY:JOoo00;oo`40007oo`004Ooo00<00?ooool00_oo02QBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=B
RP0EBVUS35[[DXY:JH@@NnmBRTYYeY[>NE::BVVU59ccDXY:JIBBS75BRTYY00=2200=BVUBRTYYDXY:
JE::W?>U54YYDX[NnnLLBVT00e::04M:JE::W?>U54YYDX[>NMJJBVUBRW__Q11:JE::_OO664YYDXZ]
MKFFBVUBRYccYAA:JE::W?>U54YYDXZLljDDBVUBRYccYAA:JE::W?>U54YYDXZLljDDBVUBRYccYABL
le::BVVDTXaaDXY:JKFF[GEBRTYYYABLle::BVWW7=kkDXY:JJDDW?=BRTYY00=BRP0`BVVU59ccDXY:
JMJJcWUBRTYYYABLle::BVVU59ccDXY:JJDDW?=BRTYYYABLle::BVWW7=kkDXY:JKFF[GEBRTYYYABL
le::BVUS35[[H`a:JE::W?>U54YYDXZLljDD0ooo0@000Ooo000Aool00`00ooooo`02ool0=4YYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXYJjf<<BVUBRW__Q11:JE::0/ii02=:JE::W?>U54YYDXZ<LIBB
BVUBRSWW@PPiie::BVUBRTYYDXY:JJDDW?=BRTYYga_Nne::BVUBRTYYDXY:JJDDW?=BRTYY00;>N@06
DXY:JH@@NnmBRTYY0[gg00YBRTYY[GF]ME::BVVU59ccDXY:J@:Ll`0:DXY:JIccW?=BRTYYYABLle::
BVT2W?<01U::BVVU59ccDXY:J@>Ll`06BVUBRXaaU99:JE::0Zee00I:JE::W?>U54YYDXX2g_/05TYY
DXZLljDDBVUBRTYYDXY:JE::W?>U54YYDX[>NLjIBVUBRYccYAA:JE::0Ycc00Y:JE::W?>LldYYDXZL
ljDDBVUBRP;Nn`06BVUBRZee[GE:JE::0Ycc00M:JE::F^]S35[[DXY:J@02W?<015::BVVLlicc0ooo
0@000Ooo000Aool00`00ooooo`02ool0:U::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0FBVUS35[[
DXY:JG>>JheBRTYYaQRmme::BVVeUZeeDXY:JKFF[GEBRTYYDXX2<HH05TYYDXYJjf<<BVUBRW__Q11:
JE::F^]S34YYDXZ<LIBBBVUBRXaaU99:JE::0V<<071:JE::S76DTTYYDXZ<LIBBBVUBRXaaU99:JE::
[GFeUTYYDX[>NMJJBVUBRZee]II:JE::Nnn444YYDXZ]MKFFBVUBRU[[H`a:JE::BVVeUZeeDXY:JH@@
NnmBRTYY]IJ]ME::BVW66;ggDXY:JJDDW?=BRTYYaQRmme::BVVU59ccDXY:JJDDW?=BRTYYiacNne::
BVVU59ccDXY:JG>>JheBRTYYYABLle::BVVeUZeeDXY:JMJJcWUBRTYYYABLle::BVUcSV]]DXY:JE::
W?>U54YYDXZLljDDBVUBRP?oo`40007oo`004Ooo00<00?ooool00_oo03I:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::JfecSTYYDXX2_OL0<dYYDXZ]MKFFBVUBRZee]II:JE::BVTa
QRUUDXY:JF<<F^]BRTYYQ11kke::BVUS35[[DXY:JIBBS75BRTYYU7:<LE::BVUS35[[DXY:JIAbS75B
RTYYU9:<LE::BVVDTXaaDXY:J@02[GD05e::BVW>VLiiDXY:JKFF[GEBRTYYQ11kke::BVVeUZeeDXY:
JF<<F^]BRTYYDXX00Zee00I:JE::Nnn444YYDXX2[GD02TYYDXZmmlHHBVUBRYccYAA:JE::0[gg00I:
JE::W?>LldYYDXX2W?<03TYYDX[NnmkkBVUBRYccYAA:JE::JfecSTYYDXX2W?<01TYYDXZ]MKFFBVUB
RP;>N@0;BVUBRYccYAA:JE::JfecSTYYDXY:J@02W?<01U::BVVLliccDXY:J@?oo`40007oo`004Ooo
00<00?ooool00_oo02aBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::01I:JF<<F^]BRTYYQ11k
ke::BVWFV/iiDXY:JJDDW?=BRTYYU9:<LIBBBVUBRP922026BVUBRU::DXY:JE::[GFeUTYYDXZ]MKFF
BVUBRV]]Lhi:JE::[GFeUTYYDXZ]MKFFBVUBRW__Q11:JE::[GFeUTYYDXZLljDDBVUBRYccYAA:JE::
cWWFVTYYDXZ]MKFFBVUBRZee]II:JE::[GFeUTYYDXZ<LIBBS75BRTYY]IJ]ME::BVVeUZeeDXY:JKFF
[GEBRTYYiacNne::BVVU59ccDXY:JKFF[GEBRTYY]IJ]ME::BVVU59ccDXY:JLHH_OMBRTYYYABLle::
BVVDTXaaDXY:JJDDW?=BRTYY]IJ]ME::BVWFV/iiDXY:JJDDW?=BRTYYLhi[SG>>BVUBRYccYAA:JE::
W?>U50?oo`40007oo`004Ooo00<00?ooool00_oo03Q:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXYJjf<<BVUBRW__Q11:JE::0/ii01=:JE::W?>U54YYDXZ<LIBBS75BRTYY@PPiie::BVUB
RTYYDXY:J@02[GD08U::BVV]MJeeDXY:JG>>JfeBRTYY]IJ]ME::BVVeUZeeDXY:JH@@NnmBRTYY]IJ]
ME::BVVU59ccDXY:JJDDW?=BRTYY0/ii00YBRTYY[GF]ME::BVVeUZeeDXY:J@:]M@07DXY:JIBBS76D
TTYYDXX00Zee00I:JE::[GF]MDYYDXX2[GD01TYYDX[NnmkkBVUBRP:Ll`06BVUBRZee[GE:JE::0Zee
019:JE::W?>LldYYDXZmmlHHBVUBRYccYAA:JE::S76DLTYYDXX2W?<01TYYDXZ]MKFFBVUBRP;>N@0;
BVUBRYccYAA:JE::JfecSV]]DXY:J@02W?<015::BVVLlicc0ooo0@000Ooo000Aool00`00ooooo`02
ool0;U::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::01e:JF<<F^]BRTYYQ11kke::BVW6
6;ggDXY:JKFF[GEBRTYYDXZ]MKFFBVUBRS5V<HI:JE::F^]S34YY00=BRP1lBVUBRXaaU99:JE::[GFe
UTYYDXYJjf<<BVUBRZee]II:JE::[GFeUTYYDXZ]MKFFBVUBR]kkiaa:JE::S76DTTYYDXYkkh@@BVUB
RZee]II:JE::g__W74YYDXZ]MKFFBVUBRTYYaQRmme::BVVU59ccDXY:JLHH_OMBRTYYYABLle::BVWW
7=kkDXY:JJDDW?=BRTYYU9:<LE::BVVeUZeeDXY:JH@@NnmBRTYYYABLle::BVWFV/iiDXY:JJDDW?=B
RTYYYABLle::BVW66;ggDXY:JJDDW?=BRTYYYABLle::BVUBRYccYAA:JE::W?>U54YYDXX3ool10001
ool0017oo`8000?oo`0jBVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:
JE::Nnn444YYDXX2_OL01dYYDXZ]MKFFBVUBRTYY00:]M@0BDXY:JC66:FEBRTYYH`aJje::BVUBRTYY
DXY:JIBBS75BRTYY0Zee00YBRTYYH`aJje::BVVeUZeeDXY:J@:]M@06DXY:JJee[GEBRTYY0]kk00iB
RTYYU9:<LE::BVV447__DXY:JKFF[GEBRTYY0]kk01MBRTYY[GF]ME::BVUBR[ggaQQ:JE::W?>U54YY
DXZmmlHHBVUBRYccYAA:JE::00;Nn`0:BVUBRYccYAA:JE::S76DTTYYDXX2[GD02TYYDXYkkh@@BVUB
RYccYAA:JE::0/ii00I:JE::W?>LldYYDXX2W?<03dYYDXZmmlHHBVUBRYccYAA:JE::W?>U54YYDXY:
J@02W?<01U::BVVLliccDXY:J@;oo`80007oo`004Ooo00<00?ooool00_oo031BRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVT3DXX08DYYH`aJje::BVV447__DXY:JMJJcWUBRTYYYABLljDD
BVUBRYccYAA:JE::>NM224YYDXYJjf<<BVUBRXaaU99:J@03DXX07DYYDXZLljDDBVUBRW__Q11:JE::
JfecSTYYDXZLljDDBVUBRYccYAA:JE::_OO664YYDXZLljDDBVT00e::05I:JE::[GFeUTYYDXZmmlHH
BVUBRZee]IJ]ME::BVWW7=kkDXY:JKFF[GEBRTYYiacNne::BVVU59ccDXY:JLHH_OMBRTYY]IJ]ME::
BVUcSV^=DXY:JKFF[GEBRTYYYABLle::BVVU59ccDXY:JLHH_OMBRTYYYABLle::BVVU59ccDXY:JKFF
[GEBRTYYYABLle::BVVeUZee]II:JE::W?>U54YYDXZLljDD0ooo0@000Ooo000Aool00`00ooooo`02
ool0?4YYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::F^]S34YYDXYkkh@@
BVUBRP;>N@0KBVUBRYccYABLle::BVVU59ccDXY:JD88>NMBRTYYH`aJje::BVVDLXaaDXY:JE::BVUB
RTYY00:Ll`0BDXY:JH@@NnmBRTYYLhi[KE::BVVU59ccDXY:JJDDW?=BRTYY0[gg00iBRTYYYABLle::
BVUBRTYYDXY:JKFF[GEBRTYY0[gg00=BRTYY[GD00Zee00I:JE::g__NndYYDXX2[GD03TYYDX[Nnmkk
BVUBRYccYAA:JE::_OO664YYDXX2[GD01TYYDXY[KG>>BVUBRP:]M@0BBVUBRYccW?=:JE::W?>U54YY
DXZmmlHHBVUBRYccYAA:JE::0Ycc00Y:JE::[GFeUTYYDXZLljDDBVUBRP>]M@06DXY:JIccW?=BRTYY
0Ycc0ooo0@000Ooo000Aool00`00ooooo`02ool0<U::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVT3DXX05TYYH`aJje::BVUcSV^=DXY:JKFF[GEBRTYYDXZmmlHHBVUBRZee]II:JE::
0R4406]:JE::F^]S34YYDXXPi244BVUBR/iieYY:JE::W?>U54YYDXXiid88BVUBRZee]II:JE::W?>U
54YYDXYkkh@@BVUBRV^=Lhi:JE::[GFeUTYYDXZ]MKFFBVUBRYccYAA:JE::W?>U54YYDXY:JLHH_OMB
RTYY]IJ]ME::BVWW7=kkDXY:JKFF[GEBRTYYiacNne::BVVU59ccDXY:JMJJcWUBRTYYYABLle::BVVe
UZeeDXY:JJDDW?=BRTYYYABLle::BVWFV/iiDXY:JJDDW?=BRTYY009S300CDXY:JJDDW?=BRTYYiacN
ne::BVUBRXaaU99:JE::W?>U54YYDXX00ooo0@000Ooo000Aool00`00ooooo`02ool0@dYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::JfecSTYYDXZ]MKFF
BVUBRTYY00:mm`0FDXY:JJee[GEBRTYY8@@Hhe::BVUS35[[DXY:JB446>=BRTYYcYW>NE::BVT2W?<0
1U::BVU223WWDXY:J@:]M@0>DXY:JIccW?=BRTYYQ11kke::BVUcSV]]DXY:J@:]M@06DXY:JJee[GEB
RTYY0Ycc00MBRTYYYABLle::BVUBRP02_OL01TYYDXZ]MJeeBVUBRP;Nn`0BBVUBRZee[GE:JE::g__O
6dYYDXZLljDDBVUBR/iicYU:JE::0Ycc00I:JE::[GFeUTYYDXX2W?<05TYYDXZLliccBVUBR/iicYU:
JE::W?>U54YYDXYJjf<<BVUBRYccYAA:JE::0]kk00M:JE::BVVDTXaaDXY:J@02W?<00e::BVWoo`02
ool10001ool0017oo`03003ooooo00;oo`0dDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVT3DXX05TYYH`aJje::BVV447__DXY:JLHH_OO664YYDXZ]MKFFBVUBRZee]II:JE::
0S6600I:JE::F^]S34YYDXX2@PP06TYYDXZmmlHHBVUBRZee]II:JE::BVUBRTYYDX[>NMJJBVUBRYcc
YAA:JE::W?>U54YYDXX2H``0AdYYDXZLljDDBVUBR[ggaQQ:JE::W?>U54YYDXZLljDDW?=BRTYY]IJ]
ME::BVVU59ccDXY:JMJJcWUBRTYYYABLle::BVWFV/iiDXY:JJDDW?=BRTYYaQRmme::BVVU59ccDXY:
JJDDW?=BRTYY]IJ]ME::BVVU59ccDXY:JNLLg_]BRTYYYABLle::BVT00e::011:JJDDW?=BRTYYiacN
nnLLBVUBRXaaU99:JE::W?>U50?oo`40007oo`004Ooo00<00?ooool00_oo05U:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::F^]S34YYDXYkkh@@BVUBR[ggaQRm
me::BVVeUZeeDXY:JKFF[GEBRTYY<HHYIE::BVUS35[[DXY:JD88>NMBRTYY00:mm`0:DXY:JJee[GEB
RTYYDXY:JE::BVT2cWT01U::BVVU59ccDXY:J@:Ll`06DXY:JF<<F^]BRTYY0Ycc00YBRTYYaQRmme::
BVVU59ccDXY:J@>Ll`0:BVUBRZee[GE:JE::W?>U54YYDXX2cWT01TYYDXZLljDDBVUBRP;>N@0:BVUB
RYccYAA:JE::_OO664YYDXX2W?<01TYYDXZLljDDBVUBRP:]M@06BVUBRYccW?=:JE::0]kk01M:JE::
W?>U54YYDXY:JE::BVUBRYccYAA:JE::g__O6mkkDXY:JIBBS75BRTYY00:Ll`?oo`40007oo`004Ooo
00<00?ooool00_oo03IBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVT3DXX05TYYH`aJje::BVUcSV^=DXY:JE::[GFeUTYYDX[>NMJJBVUBRYccYAA:JE::0S6607a:JE::
F^]S34YYDXXiid88BVUBRYccYAA:JE::_OO664YYDXY:JE::BVUBRZee]II:JE::g__W74YYDXY[SG>>
BVUBRZee]II:JE::W?>U54YYDXZ]MKFFBVUBRZee]II:JE::BVVU59ccDXY:JIBBS75BRTYY]IJ]ME::
BVWW7=kkDXY:JKFF[GEBRTYYeY[>NE::BVVU59ccDXY:JNLLg_]BRTYYYABLle::BVW66;ggDXY:JKFF
[GEBRTYYLhi[KE::BVVeUZeeDXY:JJDDW?=BRTYYYABLle::BVW66;ggDXY:JE::W?>U54YYDXZLljDD
BVUBRP?oo`40007oo`004Ooo00<00?ooool00_oo04=:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::JfecSTYYDXY:J@02[GD05U::BVW>NLii
DXY:JJDDW?=BRTYY<HHYIE::BVUS35[[DXY:JD88>NMBRTYY0Ycc00YBRTYYaQRmme::BVUBRTYYDXY:
J@:]M@0:DXY:JMkkg_]BRTYYLhi[KE::BVT2[GD07e::BVVLliccDXY:JKFF[GEBRTYY]IJ]ME::BVUB
RYccYAA:JE::S76DLTYYDXZ]MKFFBVUBR]kkga]:JE::00:]M@0:BVUBR/iicYU:JE::W?>U54YYDXX2
g_/02TYYDXZLljDDBVUBR[ggaQQ:JE::0Zee00I:JE::JfecSTYYDXX2[GD03dYYDXZLliccBVUBRYcc
YAA:JE::_OO664YYDXY:J@02W?<01U::BVVU59ccDXY:J@?oo`40007oo`004Ooo00<00?ooool00_oo
03QBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::099:
JF<<F^]BRTYYQ11kkh@@BVUBRZee]II:JE::_OO664YYDXZ]MKFFBVUBRR3T8@A:JE::F^]S34YYDXXa
IS66BVUBRZee]II:JE::W?>U54YYDXXiid88BVUBRYccYAA:JE::cWWFVTYYDXY[SG>>BVUBR/iieYY:
JE::W?>U54YYDXZ]MKFFBVUBR]kkiacNne::BVVeUZeeDXY:JF<<F^]BRTYY]IJ]ME::BVW66;ggDXY:
JKFF[GEBRTYYiacNne::BVVeUZeeDXY:JMJJcWUBRTYY]IJ]ME::BVVeUZeeDXY:JKFF[GEBRTYYH`aJ
je::BVVeUZeeDXY:JKFF[GEBRTYYYABLle::BVW66;ggaQQ:JE::W?>U54YYDXZLljDD0ooo0@000Ooo
000Aool00`00ooooo`02ool0BDYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRU[[H`a:JE::Nnn447__DXY:JKFF[GEBRTYY00:mm`0BDXY:JJee[GEB
RTYY8@@Hhe::BVUS35[[DXY:JC66:FEBRTYY0Zee00iBRTYYYABLle::BVU223WWDXY:JJDDW?=BRTYY
0/ii00IBRTYYLhi[KE::BVT2cWT01U::BVVU59ccDXY:J@:]M@07DXY:JMlKg__O6dYYDXX00Zee00Y:
JE::F^]S34YYDXZ]MKFFBVUBRP:mm`06BVUBRZee[GE:JE::0]kk00Y:JE::[GF]MDYYDX[>NLjIBVUB
RP:]M@06BVUBRZee[GE:JE::0Zee00I:JE::F^]S34YYDXX2[GD05DYYDXZ]MJeeBVUBRYccYAA:JE::
_OO66;ggDXY:JJDDW?=BRTYYYABLl`03ool10001ool0017oo`8000?oo`0jDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVT3DXX05TYYDXYBRU::BVUBRV]]
Lhi:JE::W?>U54YYDX[>NMJJBVUBRYccYAA:JE::0V<<00E:JE::DXYBRTYY00=BRP0>BVUBRZee]II:
JE::JhecSTYYDXZ<LIBBBVUBRP9S301PBVUBRYccYAA:JE::[GFeUTYYDXZ]MKFFBVUBRYccYAA:JE::
S76DTTYYDXY:JMJJcWUBRTYYYABLle::BVVU59ccDXY:JKFF[GEBRTYY]IJ]ME::BVWW7=kkDXY:JKFF
[GEBRTYY]IJ]ME::BVVeUZeeDXY:JJDDW?=BRTYY]IJ]ME::BVWFV/iiDXY:JJDDW?=BRTYYeY[>NE::
BVVU59ccDXY:JKFF[GEBRTYYDXZ]MKFFBVUBRYccYAA:JE::0_oo0P000Ooo000Aool00`00ooooo`02
ool0AdYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYLhi[KE::BVT00Ycc00IBRTYYcYW>NE::BVT2W?<08U::BVUS35[[DXY:
JE::BVUBRTYYDXY:JE::BVVeUZeeDXY:JG>>JfeBRTYYU9:<LE::BVUS35[[DXY:JJDDW?=BRTYY0Zee
00mBRTYY]IJ]ME::BVVU59ccDXY:JIBBS75BRTYYDXX00/ii00I:JE::W?>U54YYDXX2W?<01TYYDXZ]
MKFFBVUBRP:]M@06BVUBR]kkg_]:JE::0Zee00I:JE::[GF]MDYYDXX2[GD01TYYDXZLljDDBVUBRP:]
M@0:BVUBR/iicWU:JE::W?>U54YYDXX2cWT01TYYDXZLliccBVUBRP:]M@03BVUBRTYY00:]M@06DXY:
JJDDW?=BRTYY0ooo0@000Ooo000Aool00`00ooooo`02ool0?5::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0IBVUS35[[H`a:JE::JhecSTYY
DXZLljDDBVUBR/iieYY:JE::W?>U54YYDXY:JE::BVT00e::079:JE::BVUBRTYYDXZ]MKFFBVUBRZee
]II:JE::JhecSTYYDXYkkh@@BVUBRV]]Lhi:JE::[GFeUTYYDXZ]MKFFBVUBR/iieYY:JE::S76DTXaa
DXY:JNLLg_]BRTYY]IJ]ME::BVVU59ccDXY:JJDDW?=BRTYYYABLle::BVWFV/iiDXY:JKFF[GEBRTYY
eY[>NE::BVVeUZeeDXY:JLHH_OMBRTYY]IJ]ME::BVWW7=kkDXY:JJDDW?=BRTYYeY[>NE::BVVU59cc
DXY:JJDDW?>U54YYDXZ]MKFFBVUBRYccYA@3ool10001ool0017oo`03003ooooo00;oo`1=BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXYJjf<<F^]BRTYYLhi[KE::BVVU59ccDXY:J@02cWT04U::BVVU59ccDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:J@:]M@0BDXY:JJee[GEBRTYYLhi[KE::BVV447__DXY:JG>>JfeBRTYY0Zee01=BRTYY
[GF]ME::BVW>VLiiDXY:JIAbS76DLTYYDX[NnmlKBVUBRP02[GD04TYYDXZLliccBVUBRYccYAA:JE::
W?>U54YYDX[>NLjIBVUBRP:]M@06BVUBR/iicWU:JE::0Zee00I:JE::_ONmmdYYDXX2[GD02TYYDX[N
nmkkBVUBRYccYAA:JE::0/ii015:JE::W?>LldYYDXZLljDDW?=BRTYY]IJ]ME::BVVU59cc00?oo`40
007oo`004Ooo00<00?ooool00_oo049BRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVT3DXX0:TYYDXYS36<<BVUBRXaaU99:JE::
g__W74YYDXZLljDDBVUBRYccYAA:JE::>NM224YYDXYJjf<<BVUBRS5V<HI:JE::g__W74YYDXZLljDD
BVUBRP8aQP1LBVUBRYccYAA:JE::_OO664YYDXY[KG>>BVUBR[ggaQQ:JE::BVVU59ccDXY:JKFF[GEB
RTYYYABLle::BVVU59ccDXY:JLHH_OMBRTYY]IJ]ME::BVVeUZeeDXY:JJDDW?=BRTYYU9:<LE::BVVU
59ccDXY:JJDDW?=BRTYYYABLle::BVVDTXaaDXY:JJDDW?=BRTYYYABLle::BVVU59ccDXY:JE::_OO6
64YYDXZ]MKFFBVUBRP?oo`40007oo`004Ooo00<00?ooool00_oo04m:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYH`aJje::BVVDLXaaDXY:J@02g_/05U::BVVU59ccDXY:JJDDW?=BRTYY@PPiie::BVUS35[[DXY:
JC66:FEBRTYY0]kk00YBRTYYW?>Lle::BVTaQRUUDXY:J@:Ll`0?DXY:JKgg_OMBRTYYLhi[KE::BVW6
6;ggDXY:JE::00:Ll`0BBVUBRZee]II:JE::W?>U54YYDXZLljDDBVUBR[ggaQQ:JE::0Zee00I:JE::
[GFeUTYYDXX2W?<01TYYDXZ<LIBBBVUBRP:Ll`0>BVUBRYccW?=:JE::W?>U54YYDXZ<LIBBBVUBRP:L
l`06BVUBRYccYAA:JE::0Ycc00M:JE::BVW66;ggDXY:J@02[GD00e::BVWoo`02ool10001ool0017o
o`03003ooooo00;oo`10DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVT3DXX06TYYDXYBRU::BVUBRV]]Lhi:JE::S76DTTYYDX[NnnLL
BVUBRXaaU99:JE::Nnn444YYDXX2@PP04TYYDXYJjf<<BVUBRTYYDXY:JE::_OO664YYDXZLljDDBVUB
RP8aQP1JBVUBRYccYAA:JE::W?>U54YYDXY[KG>>BVUBR/iieY[>NE::BVVU59ccDXY:JKFF[GEBRTYY
eY[>NE::BVVU59ccDXY:JJDDW?=BRTYY]IJ]ME::BVW66;ggDXY:JJDDW?=BRTYYYABLle::BVVU59cc
DXY:JIBBS75BRTYYYABLle::BVVU59ccDXY:JJDDW?=BRTYY]IJ]ME::BVVU59ccYAA:JE::_OO664YY
DXZ]MKFF0ooo0@000Ooo000Aool00`00ooooo`02ool0DDYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
Lhi[KE::BVVDTXaaDXY:J@02g_/08U::BVVDTXaaDXY:JH@@NnmBRTYY@PPiie::BVUS35[[DXY:JE::
BVUBRTYYaQRmme::BVVU59ccDXY:JC66:FEBRTYY0Ycc01=BRTYYYABLle::BVUcSV]]DXY:JLjIcWW>
VDYYDXZLljDDBVUBRP02[GD03TYYDX[>NLiiBVUBRYccYAA:JE::W?>U54YYDXX2[GD03TYYDXZmmlHH
BVUBRYccYAA:JE::W?>U54YYDXX2W?<01TYYDXZ<LIBBBVUBRP:Ll`06BVUBRYccW?=:JE::0Ycc00I:
JE::[GF]MDYYDXX3W?<01U::BVW66;ggDXY:J@:]M@?oo`40007oo`004Ooo00<00?ooool00_oo04IB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:J@=BRP0FBVUBRU[[H`a:JE::Nnn444YYDXZmmlHHBVUBR[ggaQQ:JE::
[GFeUTYYDXX28@@0K4YYDXYJjf<<BVUBRTYYDXY:JE::[GFeUTYYDXZ]MKFFBVUBRV^=Lhi:JE::Jfec
STYYDXZLljDDBVUBRZee]II:JE::BVVU59ccDXY:JG>>JfeBRTYYYABLle::BVVU59ccDXY:JJDDW?=B
RTYY]IJ]ME::BVVeUZeeDXY:JKFF[GEBRTYYQ11kke::BVVeUZeeDXY:JNLLg_]BRTYY]IJ]ME::BVWF
V/iiDXY:JJDDW?=BRTYYeY[>NE::BVVU59ccDXY:JE::cWWFVTYYDXZ]MKFFBVUBRP?oo`40007oo`00
1Ooo1P001_oo00<00?ooool00_oo05=:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUS35[[DXY:
JH@@NnmBRTYY00:mm`06DXY:JKgg_OMBRTYY0Zee00iBRTYY8@@Hhe::BVUS35[[DXY:JE::BVUBRTYY
0Zee00iBRTYY]IJ]ME::BVUcSV]]DXY:JG>>JfeBRTYY0Ycc00mBRTYY[GF]ME::BVUBRYccYAA:JE::
JfecSTYYDXX00Ycc00I:JE::W?>LldYYDXX2W?<01TYYDXZ]MJeeBVUBRP:]M@0:BVUBRZee[GE:JE::
Nnn444YYDXX2[GD01TYYDX[NnmlKBVUBRP:]M@0:BVUBR/iicWU:JE::W?>U54YYDXX2cWT02dYYDXZL
ljDDBVUBRTYYcYW>NE::BVT00Zee00=BRTYYool00_oo0@000Ooo0005ool01P00ool00000ool000Ko
o`<000;oo`18DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::01I:JE::H`aS34YYDXYkkh@@BVUBR/ii
eYY:JE::[GFeUTYYDXZ]MKFFBVUBRP8Q1006BVUBRU[[H`a:JE::0T8800Y:JE::W?>U54YYDX[NnnLL
BVUBRP9S301GBVUBRW__Q11:JE::JfecSTYYDXZ]MKFF[GEBRTYY]IJ]ME::BVVDTXaaDXY:JIBBS75B
RTYY]IJ]ME::BVVU59ccDXY:JKFF[GEBRTYYaQRmme::BVVeUZeeDXY:JG>>JfeBRTYY]IJ]ME::BVWF
V/iiDXY:JKFF[GEBRTYYeY[>NE::BVVU59ccDXY:JMJJcWUBRTYYYABLljDDBVUBR/iieYY:JE::[GFe
U_oo00<0007oo`001_oo0`0000?oo`00ool01Ooo00<00?ooool00_oo05E:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYH`aJje::BVV447__DXY:J@02cWT01U::BVVeUZeeDXY:J@:]M@0>DXY:
JB446>=BRTYYH`aJje::BVU223WWDXY:J@:Ll`0SDXY:JMlKg_]BRTYYH`aJje::BVV447__DXY:JG>>
JfeBRTYY]IJ]MKFFBVUBRZee]II:JE::S76DTTYYDXZ<LIBBBVUBRP02[GD01TYYDXZLliccBVUBRP:]
M@0>BVUBR[ggaQQ:JE::[GFeUTYYDXY[KG>>BVUBRP:]M@06BVUBR/iicWU:JE::0Zee01M:JE::cWW>
VDYYDXZLljDDBVUBR/iicYU:JE::W?>U59ccDXY:JLjIcWUBRTYY00:]M@?oo`40007oo`001Ooo1P00
1_oo00<00?ooool00_oo04YBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::029:JE::F^]S34YY
DXY[KG>>BVUBRYccYAA:JE::g__W74YYDXZLljDDBVUBRW__Q11:JE::BVUBRTYYDXYJjf<<BVUBRP8Q
101LBVUBR/iieYY:JE::W?>U54YYDXXaIS66BVUBRZee]II:JE::BVWFV/iiDXY:JG>>JheBRTYYYABL
le::BVW66;ggDXY:JH@@NnmBRTYYaQRmme::BVVeUZeeDXY:JJDDW?=BRTYY]IJ]ME::BVVeUZeeDXY:
JJDDW?=BRTYY]IJ]ME::BVUcSV]]DXY:JKFF[GEBRTYY]IJ]ME::BVVeUZeeDXY:JE::cWWFVTYYDXZ]
MKFFBVUBRP?oo`40007oo`004Ooo00<00?ooool00_oo05M:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JF<<F^]BRTYYLhi[KE::BVT00Ycc00IBRTYYg__Nne::BVT2W?<05U::BVV447__
DXY:JE::BVUBRTYYH`aJje::BVTQ11SSDXY:JLjIcWUBRTYY0Ycc00IBRTYY<HHYIE::BVT2[GD02e::
BVUBR/iicYU:JE::JfecSTYYDXX00Ycc00i:JE::_ONmmdYYDXYkkh@@BVUBR[ggaQQ:JE::0Zee00Y:
JE::W?>LldYYDXZ]MKFFBVUBRP:]M@0>BVUBRYccW?=:JE::[GFeUTYYDXY[KG>>BVUBRP:]M@06BVUB
RZee[GE:JE::0Zee00=:JE::BVT00/ii00IBRTYY[GF]ME::BVT3ool10001ool0017oo`03003ooooo
00;oo`1<DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVT3DXX08TYYDXYJjf<<BVUBRV^=Lhi:
JE::W?>U54YYDX[>NMJJBVUBRYccYAA:JE::JfecSTYYDXY:JE::BVUBRU[[H`a:JE::0T8805Y:JE::
cWWFVTYYDXZLljDDBVUBRS5V<HI:JE::W?>U59ccDXY:JMJJcWUBRTYYLhi[KE::BVVU59ccDXY:JKFF
[GEBRTYYU9:<LE::BVVeUZeeDXY:JKFF[GEBRTYYYABLle::BVVeUZeeDXY:JKFF[GEBRTYY]IJ]ME::
BVVeUZeeDXY:JF<<F^]BRTYY]IJ]ME::BVVU59ccDXY:JKFF[GFeUTYYDX[>NMJJBVUBRZee]IH3ool1
0001ool0017oo`03003ooooo00;oo`1QBVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYH`aJje::BVUcSV]]DXY:JJDDW?=BRTYYcYW>NE::BVT00Ycc01IBRTYYLhi[KE::BVUBRTYY
DXY:JF<<F^]BRTYY@PPiie::BVW>VLiiDXY:J@:Ll`0CDXY:JC66:FEBRTYYYABLljDDBVUBR/iicYU:
JE::JfecSTYYDXX00Ycc00Y:JE::[GF]MDYYDXZ<LIAbBVUBRP:]M@06BVUBRZee[GE:JE::0Ycc00I:
JE::[GF]MDYYDXX2[GD03TYYDXZ]MJeeBVUBRZee]II:JE::F^]S34YYDXX2[GD01TYYDXZLljDDBVUB
RP>]M@06DXY:JLiicWUBRTYY0Zee0ooo0@000Ooo000Aool00`00ooooo`02ool0DU::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::01I:JE::H`aS34YYDXYkkh@@BVUBR[gg
aQQ:JE::_OO664YYDXZ]MKFFBVUBRP8Q100=BVUBRU[[H`a:JE::F^]S34YYDXZLljDDBVT00e::02=:
JE::[GFeUTYYDXY:JC66<FIBRTYY]IJ]ME::BVVU59ccDXY:JF<<F^]BRTYYaQRmme::BVVU59ccDXY:
JJDDW?=BRTYY00=BRP0ZBVVeUZeeDXY:JJDDW?=BRTYYYABLle::BVVeUZeeDXY:JNLLg_]BRTYY]IJ]
ME::BVUS35[[DXY:JKFF[GEBRTYYDXZ<LIBBBVUBRZee]II:JE::0ooo0@000Ooo000Aool00`00oooo
o`02ool0HdYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JF<<F^]BRTYYQ11kke::BVW66;ggDXY:J@02_OL04U::BVV]MJeeDXY:JB446>=BRTYYH`aJje::BVUS
35[[DXY:J@:Ll`0?DXY:JE::BVUBRTYY]IJ]ME::BVUBRRUU<HI:JE::00:]M@0:BVUBRYccW?=:JE::
F^]S34YYDXX2_OL01TYYDXZLliccBVUBRP:Ll`06BVUBRTYYDXY:JE::0Zee00I:JE::W?>U54YYDXX2
W?<07dYYDXZ]MJeeBVUBR]kkga]:JE::[GFeUTYYDXYJjf<<BVUBRZee]II:JE::BVVDTXaaDXY:JKFF
[GEBRTYY00?oo`40007oo`004Ooo00<00?ooool00_oo05ABRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVT3DXX05TYYDXYS36<<BVUBRXaaU99:JE::cWWFVTYYDXZ]MKFF
BVUBRZee]II:JE::0R4400E:JE::F^]S34YY00=BRP0?BVUBRZee]II:JE::JfecSTYYDXZLljDDW?=B
RTYY008aQP0:DXY:JLHH_OMBRTYYYABLle::BVT2H``03U::BVWFV/iiDXY:JJDDW?=BRTYYYABLle::
BVT2H``0:E::BVVU59ccDXY:JKFF[GEBRTYYYABLle::BVVU59ccDXY:JNLLg_]BRTYY]IJ]ME::BVUc
SV]]DXY:JKFF[GFeUTYYDXZ<LIBBBVUBRZee]IH00ooo0@000Ooo000Aool00`00ooooo`02ool0HDYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUS35[[
DXY:JIAbS75BRTYY00;>N@06DXY:JKFF[GEBRTYY0Zee01IBRTYY8@@Hhe::BVUS35[[DXY:JE::BVUB
RTYY]IJ]ME::BVUcSV]]DXY:J@>Ll`06BVUBRRUU<HI:JE::0[gg00Y:JE::W?>LldYYDXYJjf<<BVUB
RP;>N@0FBVUBRYccYAA:JE::W?>U54YYDXYJjf<<BVUBRYccYAA:JE::[GFeUTYYDXX2W?<01TYYDXZL
ljDDBVUBRP;Nn`0EBVUBRZee]II:JE::JfecSTYYDXZ]MKFF[GEBRTYYU9:<LE::BVVeUZee00?oo`40
007oo`004Ooo0P000ooo05IBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYY0e::03=:JE::F^]S34YYDXY[KG>>BVUBRYccYAA:JE::g__W74YYDXZLljDDBVUBRYcc
YAA:JE::>NM224YYDXYJjf<<BVUBRTYYDXY:JE::W?>U54YYDXY:JLHH_OMBRTYYLhi[KE::BVT00T88
00YBRTYYiacNne::BVVU59ccDXY:J@9S300ZDXY:JNLLg_]BRTYYYABLle::BVVeUZeeDXY:JH@@NnmB
RTYYYABLle::BVVeUZeeDXY:JJDDW?=BRTYY]IJ]ME::BVWW7=kkDXY:JKFF[GEBRTYY0e::00I:JE::
W?>U54YYDXX2ool20001ool0017oo`03003ooooo00;oo`1SBVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUS35[[DXY:JG>>JfeBRTYY00:Ll`06
DXY:JMkkg_]BRTYY0Ycc01MBRTYYW?>Lle::BVU223WWDXY:JF<<F^]BRTYYDXY:JE::BVVU59ccDXY:
JE::00:mm`0:BVUBRV]]Lhi:JE::>NM224YYDXX2g_/04TYYDXZLljDDBVUBRU[[H`a:JE::g__O6dYY
DXZLljDDBVUBRP:]M@06BVUBRW__Q11:JE::0Ycc00I:JE::[GFeUTYYDXX2W?<05dYYDXZ]MJeeBVUB
R]kkga]:JE::[GFeUTYYDXY:JE::BVUBRTYYYABLle::BVT00ooo0@000Ooo000Aool00`00ooooo`02
ool0F5::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
0e::01Y:JE::F^]S34YYDXY[SG>>BVUBRYccYAA:JE::g__W74YYDXZ<LIBBBVUBRXaaU99:JE::0T88
00I:JE::F^]S34YYDXX2@PP03dYYDXZLljDDW?=BRTYYiacNne::BVUS35[[DXY:J@03DXX0?4YYeY[>
NE::BVVU59ccDXY:JG>>JfeBRTYYeY[>NE::BVVeUZeeDXY:JKFF[GEBRTYYU9:<LE::BVVDTXaaDXY:
JLHH_OMBRTYYYABLle::BVVeUZeeDXY:JNLLg_]BRTYY]IJ]MKFFBVUBRTYYDXY:JE::W?>U50?oo`40
007oo`004Ooo00<00?ooool00_oo06U:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUS35[[DXY:JG>>JfeBRTYYYABLle::BVT00]kk01IB
RTYYU9:<LE::BVVDLXaaDXY:JD88>NMBRTYYH`aJje::BVU223WWDXY:J@>Ll`0JBVUBR]kkga]:JE::
F^]S34YYDXY:JE::BVUBR/iicYU:JE::W?>U54YYDXY[KG>>BVUBRP;>N@0BBVUBRZee[GE:JE::[GFe
UTYYDXZ<LIAbBVUBRXaaU99:JE::0[gg00I:JE::W?>LldYYDXX2[GD04DYYDX[NnmkkBVUBRZee]IJ]
ME::BVUBRTYYDXY:JJDDW?<00ooo0@000Ooo000Aool00`00ooooo`02ool0GU::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::02=:
JE::F^]S34YYDXYkkh@@BVUBRZee]II:JE::cWWFVTYYDXZLljDDBVUBRV]]Lhi:JE::BVUBRTYYDXYJ
jf<<BVUBRTYY00922017DXY:JJDDW?=BRTYYeY[>NE::BVUBRTYYDXY:JE::BVUBRTYYeY[>NE::BVVU
59ccDXY:JF<<F^]BRTYYiacNne::BVVU59ccDXY:JJDDW?=BRTYYH`aJje::BVVU59ccDXY:JJDDW?=B
RTYYYABLle::BVVeUZeeDXY:JE::S76DTTYYDXZ<LIBBBVUBRP03ool10001ool0017oo`03003ooooo
00;oo`1[BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYH`aJje::BVV447__DXY:J@02[GD01U::BVW>NLiiDXY:J@:L
l`0CDXY:JG>>JfeBRTYYDXY:JE::BVUS35[[DXY:JE::>NM224YYDXX00Ycc029:JE::cWW>VDYYDXY:
JE::BVUBRTYYDXY:JE::cWW>VDYYDXZLljDDBVUBRU[[H`a:JE::g__O6dYYDXZLljDDBVUBRP:Ll`06
BVUBRU[[H`a:JE::0Ycc00I:JE::W?>LldYYDXX2W?<03dYYDXZ]MKFFBVUBRTYYU9:<LE::BVVDLXaa
DXY:J@03ool10001ool0017oo`03003ooooo00;oo`1PDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::01U:JE::H`aS34YY
DXYkkh@@BVUBRZee]II:JE::cWWFVTYYDXZLljDDBVUBRU[[H`a:J@03DXX01dYYDXYJjf<<F^]BRTYY
008aQP0:DXY:JJDDW?=BRTYYaQRmme::BVT2@PP03U::BVUS35[[DXY:JLHH_OMBRTYY]IJ]ME::BVT2
H``0:E::BVWFV/iiDXY:JKFF[GEBRTYYYABLle::BVUcSV]]DXY:JJDDW?=BRTYYYABLle::BVVDTXaa
DXY:JKFF[GFeUTYYDXZ<LIBBBVUBRXaaU9800ooo0@000Ooo000Aool00`00ooooo`02ool0LDYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUS35[[DXY:JH@@NnmBRTYY]IJ]ME::BVT00/ii01MBRTYYW?>Lle::BVUS
35[[DXY:JE::BVUBRTYYH`aJjf<<BVUBRRUU<HI:JE::00:Ll`0>BVUBR[ggaQQ:JE::>NM224YYDXYJ
jf<<BVUBRP:mm`0:BVUBRZee[GE:JE::F^]S34YYDXX2cWT03TYYDXZ]MJeeBVUBRYccYAA:JE::Jfec
STYYDXX2W?<05DYYDXZLljDDBVUBRXaaU99:JE::[GFeUZeeDXY:JIBBS75BRTYYU7:<L@03ool10001
ool0017oo`03003ooooo00;oo`1VDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::01E:JE::H`aS34YY
DXYkkh@@BVUBR[ggaQQ:JE::_OO664YYDXZLljDDBVT00e::00]:JE::BVUS35[[DXY:JF<<F^]BRTYY
0092200>DXY:JJDDW?=BRTYYiacNne::BVUBRTYYDXY:J@8aQP0:DXY:JMJJcWUBRTYYYABLle::BVT2
@PP08e::BVW66;ggDXY:JJDDW?=BRTYYLhi[SE::BVVeUZeeDXY:JKFF[GEBRTYY]IJ]ME::BVUBR]kk
iaa:JE::JhecSTYYDXX00ooo0@000Ooo000Aool00`00ooooo`02ool0LdYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUS35[[DXY:JH@@NnmBRTYY00:mm`0KDXY:JLHH_OMBRTYYYABLle::BVUB
RTYYDXY:JE::F^]S34YYDXYJjf<<BVUBRSWW@PQ:JE::00:Ll`0BBVUBR]kkg_]:JE::BVUBRTYYDXXY
IC66BVUBR/iicYU:JE::0Ycc00I:JE::>NM224YYDXX2_OL03TYYDXZLliccBVUBRV]]Lhi:JE::[GFe
UTYYDXX2[GD01dYYDXZ]MJeeBVUBRTYY00;Nn`06DXY:JG>>JfeBRTYY0ooo0@000Ooo000Aool20003
ool0I5::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYY0e::00I:JE::DXYBRTYYDXX2H``0:dYYDXYkkh@@BVUBR[gg
aQQ:JE::_OO664YYDXZLljDDBVUBRTYYDXY:JE::BVUS35[[DXY:JF<<F^]BRTYY@PPiie::BVVDTXaa
DXY:JMJJcWUBRTYY0092200aDXY:JD88>NMBRTYYiacNne::BVVU59ccDXY:JE::BVUBRTYYaQRmme::
BVVU59ccDXY:JG>>JheBRTYY]IJ]ME::BVVeUZeeDXY:JKFF[GFeUTYYDX[NnnLLBVUBRW__Q1000_oo
0P000Ooo000Aool00`00ooooo`02ool0UTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYH`aJje::BVV447__DXY:JLHH_OMBRTYYaQRmme::BVVU59ccDXY:JE::BVUBRTYYDXYJjf<<BVUB
RU[[H`a:JE::>NM224YYDXZ<LIBBBVUBRP;>N@0:BVUBRSWW@PQ:JE::>NM224YYDXX2g_/03TYYDXZL
ljDDBVUBRTYYDXY:JE::_OO664YYDXX2W?<01TYYDXY[KG>>BVUBRP:]M@06BVUBRZee[GE:JE::0jee
00QBRTYYg__Nne::BVV447__0ooo0@000Ooo000Aool00`00ooooo`02ool0JU::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYY0e::00I:JE::DXYBRTYYDXX2H``0E4YYDXYkkh@@BVUBR[ggaQQ:JE::
_OO664YYDXY:JJDDW?=BRTYYH`aJje::BVUS35[[DXY:JF<<F^]BRTYYH`aJje::BVVeUZeeDXY:JIBB
S75BRTYYQ11kke::BVTaQS5VDXY:JJDDW?=BRTYYaQRmme::BVU223WWDXY:JKFF[GEBRTYYiacNne::
BVUS35[[DXY:JJDDW?=BRTYYDXZ]MKFFBVUBRP9S3003BVUBR_oo00;oo`40007oo`004Ooo00<00?oo
ool00_oo07]:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JF<<
F^]BRTYYQ11kke::BVT00[gg01]BRTYYaQRmme::BVUBRYccYAA:JE::F^]S34YYDXYJjf<<BVUBRU[[
H`a:JE::F^]S34YYDXX00Zee00i:JE::S76DLTYYDXYkkh@@BVUBRRUU<HI:JE::0Ycc00Y:JE::_OO6
64YYDXXiid88BVUBRP:]M@0:BVUBR]kkga]:JE::F^]S34YYDXX2W?<00dYYDXY:J@02[GD01U::BVUS
35[[DXY:J@?oo`40007oo`004Ooo00<00?ooool00_oo06aBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVT3DXX01TYYDXYBRU::BVUBRP9S300CBVUBRW__Q11:JE::_OO664YYDXZmmlHH_OMB
RTYYYABLle::BVT00e::03i:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:JKFF[GEBRTYYYABLle::BVUc
SV^=DXY:JC66<FIBRTYYYABLle::BVW66;ggDXY:JD88>NMBRTYYYABLle::BVWW7=kkDXY:JF<<F^]B
RTYYU9:<LIBBBVUBRZee]II:JE::0V<<0ooo0@000Ooo000Aool00`00ooooo`02ool0ODYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JF<<F^]BRTYYQ11kke::
BVT00[gg01]BRTYYaQRmmlHHBVUBRYccYAA:JE::BVUBRTYYDXYJjf<<BVUBRU[[H`a:JE::F^]S34YY
DXX00Zee00i:JE::W?>U54YYDXY[KG>>BVUBRRUU<HI:JE::0Ycc00i:JE::_ONmmdYYDXXiid88BVUB
RYccYAA:JE::0]kk00]:JE::F^]S34YYDXZ<LIBBS75BRTYY00:]M@04DXY:JF<<F^/3ool10001ool0
017oo`03003ooooo00;oo`1fDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVT3DXX0<dYYDXYS36<<BVUBRW__Q11:JE::BVVeUZeeDXY:JMJJcWUBRTYYYABL
le::BVVDTXaaDXY:JE::BVUBRTYYH`aJje::BVUS35[[DXY:JC66<FIBRTYYiacNne::BVVU59ccDXY:
J@02<HH07e::BVUS35[[DXY:JH@@NnmBRTYY]IJ]ME::BVU223WWDXY:JMJJcWUBRTYYDXZLljDDBVUB
RTYYDXY:JE::00?oo`40007oo`004Ooo00<00?ooool00_oo08A:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUS35[[DXY:JH@@NnmBRTYY
DXX2[GD01TYYDX[>NLjIBVUBRP:Ll`0JBVUBRXaaU79:JE::BVUBRTYYDXYJjf<<BVUBRU[[H`a:JE::
:FDaQTYYDX[NnmlKBVUBRP:Ll`0SBVUBRRUU<HI:JE::F^]S34YYDXYkkh@@BVUBRZee]II:JE::>NM2
24YYDX[>NLjIBVUBRTYYYABLle::BVUBRTYYDXY:J@03ool10001ool0017oo`03003ooooo00;oo`1h
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
0e::03=:JE::H`aS34YYDXYkkh@@NnmBRTYY]IJ]ME::BVWFV/iiDXY:JJDDW?=BRTYYQ11kke::BVUB
RTYYDXY:JF<<F^]BRTYYH`aJje::BVU223WWDXY:JMJJcWUBRTYYYABLle::BVT00S6601eBRTYYH`aS
35::BVV447__DXY:JKFF[GEBRTYY@PPiie::BVWW7=kkiaa:JE::W?>U54YYDXY:JE::00?oo`40007o
o`004Ooo00<00?ooool00_oo08Y:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYH`aJje::BVV447__Q11:JE::[GFeUTYYDXX2cWT0
6TYYDXZLliccBVUBRW__Q11:JE::BVUBRTYYDXYJjf<<BVUBRU[[H`a:JE::>NM224YYDXX2cWT04TYY
DXZLljDDBVUBRRUU<HI:JE::F^]S34YYDXYkkh@@BVUBRP:]M@06BVUBRSWW@PQ:JE::0mkk00QBRTYY
YABLle::BVUBRTYY0ooo0@000Ooo000Aool20003ool0OU::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::
BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0KBVUBRTYYH`aJ
je::BVUcSV]]DXY:JIBBS75BRTYYeY[>NE::BVVeUZeeDXY:JKFF[GEBRTYY008Q100BDXY:JF<<F^]B
RTYYH`aJje::BVUS35[[DXY:JIBBS75BRTYY0e::019:JJDDW?=BRTYYDXY:JE::BVVU59ccDXY:JH@@
NnmBRTYYDXX2H``01TYYDXXaIS66BVUBRP;oo`80007oo`004Ooo00<00?ooool00_oo09Q:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXYJjf<<BVUBRV]]Lhi:JE::S76DTTYYDX[>NLjIBVUBRZee]II:JE::0Zee
01Y:JE::6><Q14YYDXYJjf<<BVUBRU[[H`a:JE::F^]S34YYDXZ<LIAbBVUBRTYYDXY:JE::0Ycc00I:
JE::BVUBRTYYDXX2W?<03dYYDXYkkh@@BVUBRTYYH`aJje::BVTaQRUUDXY:J@03ool10001ool0017o
o`03003ooooo00;oo`20DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@EBRP0]BVUS35[[DXY:JG>>JfeBRTYYU9:<LE::
BVWW7=kkDXY:JKFF[GEBRTYY]IJ]ME::BVTQ123TDXY:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:JJDD
W?=BRTYY00=BRP0BBVVDTXaaDXY:JE::BVUBRTYYYABLle::BVVDTXaaU99:JE::0V<<00A:JE::<FHa
QP?oo`40007oo`004Ooo00<00?ooool00_oo099:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::F^]S
34YYDXY[KG>>BVUBRXaaU99:JE::0]kk00I:JE::[GF]MDYYDXX2[GD04TYYDXXHhb44BVUBRU[[H`a:
JE::F^]S34YYDXYJjf<<BVUBRP:Ll`0MBVUBRTYYDXY:JE::S76DTTYYDXY:JE::BVUBRYccYAA:JE::
S76DLXaaDXY:JF<<F^]BRTYY<HHYI@03ool10001ool0017oo`03003ooooo00;oo`2<DXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:J@=BRP0YBVUS35[[DXY:JG>>JheBRTYYYABLle::
BVWW7=kkDXY:JKFF[GEBRTYY]IJ]ME::BVTaQS5VDXY:JF<<F^]BRTYYH`aJje::BVUS35[[DXY:J@02
<HH03e::BVVU59ccDXY:JKFF[GEBRTYYDXYJjf<<BVUBRP028@@00dYYDX[oo`02ool10001ool0017o
o`03003ooooo00;oo`2HBVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::F^]S34YYDXY[KG>>BVUBRP:Ll`06BVUBR]kkga]:JE::0Zee01i:JE::[GF]MDYYDXXYIC66BVUB
RU[[H`a:JE::F^]S34YYDXYJjf<<BVUBRRUU<HI:JE::W?>U54YYDXX2[GD02dYYDXY:JF<<F^]BRTYY
8@@Hhe::BVT00ooo0@000Ooo000Aool00`00ooooo`02ool0SU::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYY0e::03Y:JF<<F^]BRTYYLhi[SE::BVVU59ccDXY:JNLLg_]BRTYY
YABLle::BVVeUZeeDXY:JC66<FIBRTYYH`aJje::BVUS35[[DXY:JF<<F^]BRTYY@PPiie::BVVU59cc
DXY:JKFF[GFeUTYYDXYJjf<<BVUBRP8Q10?oo`40007oo`004Ooo00<00?ooool00_oo09Y:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::F^]S34YYDXY[KG>>BVUB
RP:Ll`0RBVUBR]kkga]:JE::W?>U54YYDXZ]MKFFBVUBRRUU<HI:JE::F^]S34YYDXYJjf<<BVUBRU[[
H`a:JE::>NM224YYDXX2W?<00dYYDXZ]M@02[GD025::BVUS35[[DXY:JB446><3ool10001ool0017o
o`03003ooooo00;oo`2HDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUB
RTYYDXY:JE::BVUBRTYYDXY:J@=BRP05BVUBRU::DXY:J@02H``09e::BVV447__DXY:JKFF[GEBRTYY
eY[>NE::BVVU59ccDXY:JG>>JfeBRTYYH`aJje::BVUS35[[DXY:JF<<F^]BRTYYDXYJjf<<BVUBRP02
<HH00dYYDX[oo`02ool10001ool000?oo`03003oo`0000D000Koo`03003ooooo00;oo`2/BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXYJjf<<BVUBRW__Q11:JE::[GFeUTYYDXX2cWT07dYYDXZLliccBVUBRV]]Lhi:
JE::F^]S34YYDXYJjf<<BVUBRU[[H`a:JE::BVUS35[[DXY:JC66:FEBRTYY00?oo`40007oo`000ooo
00@00?oo003oo`800003ool00?oo00Goo`<000;oo`2JDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:
JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVT3DXX01DYYH`aJje::BVT00V<<
019BRTYYQ11kke::BVW66;ggDXY:JMJJcWUBRTYYYABLle::BVT2H``04e::BVUS35[[DXY:JF<<F^]B
RTYYH`aJjf<<BVUBRU[[H`a:JE::008aQP04ool000000001ool000?oo`04003oo`00ool200000ooo
003oo`05ool00`00ooooo`02ool0ZTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYY
DXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXY:JE::BVUBRTYYDXYJjf<<BVUBRU[[H`a:JE::Nnn444YY
DXX2_OL01TYYDX[>NLiiBVUBRP:Ll`0IBVUBRU[[H`a:JE::F^]S34YYDXYJjf<<BVUBRU[[H`aJje::
BVUS35[[DXY:JC66:FD00ooo0@000Ooo0003ool00`00ool000050006ool00`00ooooo`3Bool10001
ool0017oo`03003ooooo0=;oo`40007oo`004Ooo00<00?ooool0d_oo0@000Ooo000Aool00`00oooo
o`02ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00oooo
o`07ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00oooo
o`08ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00oooo
o`07ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`07ool00`00ooooo`08ool00`00oooo
o`07ool00`00ooooo`03ool10001ool0017oomH0007oo`00j?oo003Xool00>Soo`00j?oo0000\
\>"],
  ImageRangeCache->{{{147.312, 295.312}, {359.938, 211.938}} -> {-125.127, \
154.738, 0.62016, 0.62016}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The new algorithm", "Subsubsection"],

Cell["To get a very high\[Hyphen]precision approximation of ", "Text"],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{
          RowBox[{"-", 
            RowBox[{
              SuperscriptBox["\[Psi]", "\[DoublePrime]"], "(", "x", ")"}]}], 
          "+", 
          RowBox[{
            SuperscriptBox["z", "4"], 
            RowBox[{"\[Psi]", "(", "x", ")"}]}]}], "=", 
        RowBox[{"\[Lambda]", " ", 
          RowBox[{"\[Psi]", "(", "x", ")"}], "          ", 
          RowBox[{"(", "6", ")"}]}]}], TraditionalForm]], "Input",
  Evaluatable->False,
  FontWeight->"Plain"],

Cell["we start with the series expansion", "Text"],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{"\[Psi]", "(", "x", ")"}], "=", 
        RowBox[{
          RowBox[{
            SubscriptBox["y", "n"], "(", "x", ")"}], "=", 
          RowBox[{
            UnderoverscriptBox["\[Sum]", 
              RowBox[{"k", "=", "0"}], "n"], 
            RowBox[{
              RowBox[{
                SubscriptBox["a", "k"], "(", "\[Lambda]", ")"}], 
              SuperscriptBox["x", "k"], "       ", 
              RowBox[{"(", "7", ")"}]}]}]}]}], TraditionalForm]], "Input",
  Evaluatable->False,
  FontWeight->"Plain"],

Cell[TextData[{
  "For the ground state we choose (ignoring normalization) ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          RowBox[{
            RowBox[{"\[Psi]", "(", "0", ")"}], "=", "1"}], ",", " ", 
          RowBox[{
            RowBox[{
              SuperscriptBox["\[Psi]", "\[Prime]"], "(", "0", ")"}], "=", 
            "0"}]}], TraditionalForm]]],
  ". For \[OpenCurlyDoubleQuote]suitable chosen\[CloseCurlyDoubleQuote] ",
  Cell[BoxData[
      FormBox[
        SuperscriptBox["x", "*"], TraditionalForm]]],
  " we then find high",
  "\[Hyphen]",
  "precision approximations for the zeros of ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["y", "n"], "(", 
          SuperscriptBox["x", "*"], ")"}], TraditionalForm]]],
  " and ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubsuperscriptBox["y", "n", "\[Prime]"], "(", 
          SuperscriptBox["x", "*"], ")"}], TraditionalForm]]],
  ". These zeros then bound ",
  Cell[BoxData[
      FormBox[
        SubscriptBox[
          FormBox["\[Lambda]",
            "TraditionalForm"], "0"], TraditionalForm]]],
  " from below and above. "
}], "Text"],

Cell[TextData[{
  "Using the differential equation, one obtains the following recursion \
relation for ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["a", "k"], "(", "\[Lambda]", ")"}], TraditionalForm]],
    FontWeight->"Plain"],
  ":"
}], "Text"],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{
          SubscriptBox["a", "k"], "(", "\[Lambda]", ")"}], "  ", "=", 
        RowBox[{
          FractionBox[
            RowBox[{
              RowBox[{
                SubscriptBox["a", 
                  RowBox[{"m", "-", "6"}]], "(", "\[Lambda]", ")"}], "-", 
              RowBox[{"\[Lambda]", " ", 
                RowBox[{
                  SubscriptBox["a", 
                    RowBox[{"m", "-", "2"}]], "(", "\[Lambda]", ")"}]}]}], 
            RowBox[{
              SuperscriptBox["m", "2"], "-", "m"}]], " ", 
          RowBox[{"(", "8", ")"}]}]}], TraditionalForm]], "Input",
  Evaluatable->False,
  FontWeight->"Plain"],

Cell[TextData[{
  "For large ",
  Cell[BoxData[
      FormBox["n", TraditionalForm]]],
  " (",
  Cell[BoxData[
      FormBox[
        RowBox[{"n", "\[Rule]", "\[Infinity]"}], TraditionalForm]]],
  ") we want the function ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["y", "n"], "(", "x", ")"}], TraditionalForm]]],
  " to vanish as ",
  Cell[BoxData[
      FormBox[
        RowBox[{"x", "\[Rule]", "\[Infinity]"}], TraditionalForm]]],
  ". For a \[Lambda] smaller than the exact eigenvalue, the function ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["y", "n"], "(", 
          SuperscriptBox["x", "*"], ")"}], TraditionalForm]]],
  " will not have a zero, but the function ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubsuperscriptBox["y", "n", "\[Prime]"], "(", 
          SuperscriptBox["x", "*"], ")"}], TraditionalForm]]],
  " will have a zero for  a certain ",
  Cell[BoxData[
      FormBox[
        SuperscriptBox["x", "*"], TraditionalForm]]],
  ". For a \[Lambda] larger than the exact eigenvalue, the function ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["y", "n"], "(", 
          SuperscriptBox["x", "*"], ")"}], TraditionalForm]]],
  " will have a zero, but the function ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubsuperscriptBox["y", "n", "\[Prime]"], "(", 
          SuperscriptBox["x", "*"], ")"}], TraditionalForm]]],
  " will not have a zero for a certain ",
  Cell[BoxData[
      FormBox[
        SuperscriptBox["x", "*"], TraditionalForm]]],
  ". This fact allows us to find a bounding interval for ",
  Cell[BoxData[
      FormBox[
        SubscriptBox["\[Lambda]", "0"], TraditionalForm]]],
  ". The next two graphics show ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["y", "80"], "(", "x", ")"}], TraditionalForm]]],
  " and ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubsuperscriptBox["y", "80", "\[Prime]"], "(", "x", ")"}], 
        TraditionalForm]]],
  " for 10 equidistant values for \[Lambda] from the interval ",
  Cell[BoxData[
      FormBox[
        RowBox[{"[", 
          RowBox[{"1.05", ",", "1.08"}], "]"}], TraditionalForm]]],
  " to visualize this bounding process. (For more details, see [22].)"
}], "Text"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .2943 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.47619 0.00700719 0.47619 [
[ 0 0 0 0 ]
[ 1 .2943 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 0 m
1 0 L
1 .2943 L
0 .2943 L
closepath
clip
newpath
% Start of sub-graphic
p
0.0238095 0.00700719 0.477324 0.287295 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.308214 0.37082 0.247214 [
[.02381 -0.0125 -3.375 -6.5625 ]
[.02381 -0.0125 3.375 0 ]
[.17792 -0.0125 -5.4375 -6.5625 ]
[.17792 -0.0125 5.4375 0 ]
[.33202 -0.0125 -3.375 -6.5625 ]
[.33202 -0.0125 3.375 0 ]
[.48613 -0.0125 -5.4375 -6.5625 ]
[.48613 -0.0125 5.4375 0 ]
[.64024 -0.0125 -3.375 -6.5625 ]
[.64024 -0.0125 3.375 0 ]
[.79434 -0.0125 -5.4375 -6.5625 ]
[.79434 -0.0125 5.4375 0 ]
[.94845 -0.0125 -3.375 -6.5625 ]
[.94845 -0.0125 3.375 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -3.65625 -13.125 ]
[.5 -0.0125 3.65625 -6.5625 ]
[-0.0125 .12361 -10.1875 -3.28125 ]
[-0.0125 .12361 0 3.28125 ]
[-0.0125 .24721 -14.3125 -3.28125 ]
[-0.0125 .24721 0 3.28125 ]
[-0.0125 .37082 -6.75 -3.28125 ]
[-0.0125 .37082 0 3.28125 ]
[-0.0125 .49443 -10.875 -3.28125 ]
[-0.0125 .49443 0 3.28125 ]
[-0.0125 .61803 -6.75 -3.28125 ]
[-0.0125 .61803 0 3.28125 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -29.1875 -4.0625 ]
[-0.01875 .30902 -14.3125 4.0625 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
gsave
.02381 -0.0125 -64.375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
1.000 setlinewidth
grestore
.17792 0 m
.17792 .00625 L
s
gsave
.17792 -0.0125 -66.4375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0.5) show
1.000 setlinewidth
grestore
.33202 0 m
.33202 .00625 L
s
gsave
.33202 -0.0125 -64.375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
1.000 setlinewidth
grestore
.48613 0 m
.48613 .00625 L
s
gsave
.48613 -0.0125 -66.4375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1.5) show
1.000 setlinewidth
grestore
.64024 0 m
.64024 .00625 L
s
gsave
.64024 -0.0125 -64.375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
1.000 setlinewidth
grestore
.79434 0 m
.79434 .00625 L
s
gsave
.79434 -0.0125 -66.4375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2.5) show
1.000 setlinewidth
grestore
.94845 0 m
.94845 .00625 L
s
gsave
.94845 -0.0125 -64.375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
1.000 setlinewidth
grestore
.125 Mabswid
.05463 0 m
.05463 .00375 L
s
.08545 0 m
.08545 .00375 L
s
.11627 0 m
.11627 .00375 L
s
.1471 0 m
.1471 .00375 L
s
.20874 0 m
.20874 .00375 L
s
.23956 0 m
.23956 .00375 L
s
.27038 0 m
.27038 .00375 L
s
.3012 0 m
.3012 .00375 L
s
.36284 0 m
.36284 .00375 L
s
.39367 0 m
.39367 .00375 L
s
.42449 0 m
.42449 .00375 L
s
.45531 0 m
.45531 .00375 L
s
.51695 0 m
.51695 .00375 L
s
.54777 0 m
.54777 .00375 L
s
.57859 0 m
.57859 .00375 L
s
.60942 0 m
.60942 .00375 L
s
.67106 0 m
.67106 .00375 L
s
.70188 0 m
.70188 .00375 L
s
.7327 0 m
.7327 .00375 L
s
.76352 0 m
.76352 .00375 L
s
.82517 0 m
.82517 .00375 L
s
.85599 0 m
.85599 .00375 L
s
.88681 0 m
.88681 .00375 L
s
.91763 0 m
.91763 .00375 L
s
.97927 0 m
.97927 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -64.6562 -17.125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.188 8.563 moveto
%%IncludeResource: font Times-Italic
%%IncludeFont: Times-Italic
%%BeginResource: font Times-Italic-MISO
%%BeginFont: Times-Italic-MISO
/Times-Italic /Times-Italic-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Times-Italic-MISO
%%IncludeFont: Times-Italic-MISO
/Times-Italic-MISO findfont 7.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(x) show
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
gsave
-0.0125 .12361 -71.1875 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Math1
%%IncludeFont: Math1
/Math1 findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
66.438 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
1.000 setlinewidth
grestore
0 .24721 m
.00625 .24721 L
s
gsave
-0.0125 .24721 -75.3125 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Math1
%%IncludeFont: Math1
/Math1 findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
66.438 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0.5) show
1.000 setlinewidth
grestore
0 .37082 m
.00625 .37082 L
s
gsave
-0.0125 .37082 -67.75 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
1.000 setlinewidth
grestore
0 .49443 m
.00625 .49443 L
s
gsave
-0.0125 .49443 -71.875 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0.5) show
1.000 setlinewidth
grestore
0 .61803 m
.00625 .61803 L
s
gsave
-0.0125 .61803 -67.75 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
1.000 setlinewidth
grestore
.125 Mabswid
0 .02472 m
.00375 .02472 L
s
0 .04944 m
.00375 .04944 L
s
0 .07416 m
.00375 .07416 L
s
0 .09889 m
.00375 .09889 L
s
0 .14833 m
.00375 .14833 L
s
0 .17305 m
.00375 .17305 L
s
0 .19777 m
.00375 .19777 L
s
0 .22249 m
.00375 .22249 L
s
0 .27193 m
.00375 .27193 L
s
0 .29666 m
.00375 .29666 L
s
0 .32138 m
.00375 .32138 L
s
0 .3461 m
.00375 .3461 L
s
0 .39554 m
.00375 .39554 L
s
0 .42026 m
.00375 .42026 L
s
0 .44498 m
.00375 .44498 L
s
0 .46971 m
.00375 .46971 L
s
0 .51915 m
.00375 .51915 L
s
0 .54387 m
.00375 .54387 L
s
0 .56859 m
.00375 .56859 L
s
0 .59331 m
.00375 .59331 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -90.1875 -8.0625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 16.125 translate 1 -1 scale
63.125 9.688 moveto
%%IncludeResource: font Times-Italic
%%IncludeFont: Times-Italic
%%BeginResource: font Times-Italic-MISO
%%BeginFont: Times-Italic-MISO
/Times-Italic /Times-Italic-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Times-Italic-MISO
%%IncludeFont: Times-Italic-MISO
/Times-Italic-MISO findfont 7.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(y) show
%%IncludeResource: font Math2
%%IncludeFont: Math2
/Math2 findfont 7.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
66.188 9.688 moveto
(H) show
68.562 9.688 moveto
%%IncludeResource: font Times-Italic-MISO
%%IncludeFont: Times-Italic-MISO
/Times-Italic-MISO findfont 7.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(x) show
%%IncludeResource: font Math2
%%IncludeFont: Math2
/Math2 findfont 7.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
71.688 9.688 moveto
(L) show
1.000 setlinewidth
grestore
.02381 .61178 m
.02381 .61803 L
s
.17792 .61178 m
.17792 .61803 L
s
.33202 .61178 m
.33202 .61803 L
s
.48613 .61178 m
.48613 .61803 L
s
.64024 .61178 m
.64024 .61803 L
s
.79434 .61178 m
.79434 .61803 L
s
.94845 .61178 m
.94845 .61803 L
s
.125 Mabswid
.05463 .61428 m
.05463 .61803 L
s
.08545 .61428 m
.08545 .61803 L
s
.11627 .61428 m
.11627 .61803 L
s
.1471 .61428 m
.1471 .61803 L
s
.20874 .61428 m
.20874 .61803 L
s
.23956 .61428 m
.23956 .61803 L
s
.27038 .61428 m
.27038 .61803 L
s
.3012 .61428 m
.3012 .61803 L
s
.36284 .61428 m
.36284 .61803 L
s
.39367 .61428 m
.39367 .61803 L
s
.42449 .61428 m
.42449 .61803 L
s
.45531 .61428 m
.45531 .61803 L
s
.51695 .61428 m
.51695 .61803 L
s
.54777 .61428 m
.54777 .61803 L
s
.57859 .61428 m
.57859 .61803 L
s
.60942 .61428 m
.60942 .61803 L
s
.67106 .61428 m
.67106 .61803 L
s
.70188 .61428 m
.70188 .61803 L
s
.7327 .61428 m
.7327 .61803 L
s
.76352 .61428 m
.76352 .61803 L
s
.82517 .61428 m
.82517 .61803 L
s
.85599 .61428 m
.85599 .61803 L
s
.88681 .61428 m
.88681 .61803 L
s
.91763 .61428 m
.91763 .61803 L
s
.97927 .61428 m
.97927 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .02472 m
1 .02472 L
s
.99625 .04944 m
1 .04944 L
s
.99625 .07416 m
1 .07416 L
s
.99625 .09889 m
1 .09889 L
s
.99625 .14833 m
1 .14833 L
s
.99625 .17305 m
1 .17305 L
s
.99625 .19777 m
1 .19777 L
s
.99625 .22249 m
1 .22249 L
s
.99625 .27193 m
1 .27193 L
s
.99625 .29666 m
1 .29666 L
s
.99625 .32138 m
1 .32138 L
s
.99625 .3461 m
1 .3461 L
s
.99625 .39554 m
1 .39554 L
s
.99625 .42026 m
1 .42026 L
s
.99625 .44498 m
1 .44498 L
s
.99625 .46971 m
1 .46971 L
s
.99625 .51915 m
1 .51915 L
s
.99625 .54387 m
1 .54387 L
s
.99625 .56859 m
1 .56859 L
s
.99625 .59331 m
1 .59331 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 .37082 m
1 .37082 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.234 g
.5 Mabswid
.02381 .61803 m
.03306 .61792 L
.0423 .61757 L
.05155 .61698 L
.0608 .61617 L
.07004 .61512 L
.07929 .61384 L
.08853 .61233 L
.09778 .6106 L
.10703 .60864 L
.11627 .60645 L
.12552 .60404 L
.13477 .60142 L
.14401 .59858 L
.15326 .59553 L
.16251 .59228 L
.17175 .58882 L
.181 .58517 L
.19025 .58133 L
.19949 .57731 L
.20874 .57311 L
.21798 .56874 L
.22723 .56422 L
.23648 .55954 L
.24572 .55473 L
.25497 .54978 L
.26422 .54472 L
.27346 .53955 L
.28271 .53429 L
.29196 .52894 L
.3012 .52353 L
.31045 .51807 L
.31969 .51256 L
.32894 .50703 L
.33819 .50149 L
.34743 .49595 L
.35668 .49043 L
.36593 .48494 L
.37517 .4795 L
.38442 .47413 L
.39367 .46883 L
.40291 .46362 L
.41216 .45851 L
.42141 .45352 L
.43065 .44866 L
.4399 .44394 L
.44914 .43936 L
.45839 .43495 L
.46764 .4307 L
.47688 .42663 L
Mistroke
.48613 .42274 L
.49538 .41904 L
.50462 .41553 L
.51387 .41221 L
.52312 .4091 L
.53236 .40618 L
.54161 .40347 L
.55086 .40096 L
.5601 .39865 L
.56935 .39655 L
.57859 .39465 L
.58784 .39295 L
.59709 .39146 L
.60633 .39017 L
.61558 .38908 L
.62483 .3882 L
.63407 .38753 L
.64332 .38707 L
.65257 .38684 L
.66181 .38684 L
.67106 .3871 L
.68031 .38762 L
.68955 .38844 L
.6988 .38958 L
.70804 .3911 L
.71729 .39305 L
.72654 .39549 L
.73578 .3985 L
.74503 .40221 L
.75428 .40673 L
.76352 .41224 L
.77277 .41895 L
.78202 .42714 L
.79126 .43713 L
.80051 .44937 L
.80975 .46439 L
.819 .48291 L
.82825 .50581 L
.83749 .53424 L
.84674 .5697 L
.85599 .61412 L
Mfstroke
.85599 .61412 m
.85663 .61803 L
s
.377 g
.02381 .61803 m
.03306 .61792 L
.0423 .61757 L
.05155 .61698 L
.0608 .61616 L
.07004 .61511 L
.07929 .61383 L
.08853 .61232 L
.09778 .61058 L
.10703 .60861 L
.11627 .60642 L
.12552 .60401 L
.13477 .60137 L
.14401 .59853 L
.15326 .59547 L
.16251 .59221 L
.17175 .58874 L
.181 .58508 L
.19025 .58123 L
.19949 .57719 L
.20874 .57298 L
.21798 .5686 L
.22723 .56407 L
.23648 .55938 L
.24572 .55455 L
.25497 .54959 L
.26422 .54452 L
.27346 .53933 L
.28271 .53406 L
.29196 .5287 L
.3012 .52327 L
.31045 .51779 L
.31969 .51227 L
.32894 .50672 L
.33819 .50116 L
.34743 .4956 L
.35668 .49007 L
.36593 .48456 L
.37517 .47911 L
.38442 .47371 L
.39367 .46839 L
.40291 .46316 L
.41216 .45804 L
.42141 .45303 L
.43065 .44814 L
.4399 .44339 L
.44914 .4388 L
.45839 .43435 L
.46764 .43008 L
.47688 .42598 L
Mistroke
.48613 .42205 L
.49538 .41832 L
.50462 .41477 L
.51387 .41141 L
.52312 .40825 L
.53236 .40528 L
.54161 .40252 L
.55086 .39995 L
.5601 .39757 L
.56935 .39539 L
.57859 .39341 L
.58784 .39161 L
.59709 .39001 L
.60633 .3886 L
.61558 .38737 L
.62483 .38633 L
.63407 .38548 L
.64332 .38481 L
.65257 .38434 L
.66181 .38407 L
.67106 .384 L
.68031 .38415 L
.68955 .38454 L
.6988 .38518 L
.70804 .38611 L
.71729 .38736 L
.72654 .38897 L
.73578 .39101 L
.74503 .39355 L
.75428 .39669 L
.76352 .40054 L
.77277 .40525 L
.78202 .41101 L
.79126 .41806 L
.80051 .42671 L
.80975 .43734 L
.819 .45046 L
.82825 .46669 L
.83749 .48685 L
.84674 .512 L
.85599 .54351 L
.86523 .58316 L
Mfstroke
.86523 .58316 m
.87167 .61803 L
s
.372 g
.02381 .61803 m
.03306 .61792 L
.0423 .61756 L
.05155 .61698 L
.0608 .61616 L
.07004 .6151 L
.07929 .61382 L
.08853 .6123 L
.09778 .61056 L
.10703 .60858 L
.11627 .60638 L
.12552 .60397 L
.13477 .60133 L
.14401 .59847 L
.15326 .59541 L
.16251 .59213 L
.17175 .58866 L
.181 .58499 L
.19025 .58113 L
.19949 .57708 L
.20874 .57286 L
.21798 .56847 L
.22723 .56392 L
.23648 .55922 L
.24572 .55437 L
.25497 .5494 L
.26422 .54431 L
.27346 .53912 L
.28271 .53382 L
.29196 .52845 L
.3012 .52301 L
.31045 .51751 L
.31969 .51197 L
.32894 .50641 L
.33819 .50083 L
.34743 .49526 L
.35668 .48971 L
.36593 .48418 L
.37517 .47871 L
.38442 .4733 L
.39367 .46796 L
.40291 .46271 L
.41216 .45756 L
.42141 .45253 L
.43065 .44762 L
.4399 .44285 L
.44914 .43823 L
.45839 .43376 L
.46764 .42946 L
.47688 .42532 L
Mistroke
.48613 .42137 L
.49538 .4176 L
.50462 .41401 L
.51387 .41061 L
.52312 .4074 L
.53236 .40439 L
.54161 .40157 L
.55086 .39893 L
.5601 .39649 L
.56935 .39424 L
.57859 .39217 L
.58784 .39028 L
.59709 .38857 L
.60633 .38703 L
.61558 .38566 L
.62483 .38446 L
.63407 .38343 L
.64332 .38256 L
.65257 .38185 L
.66181 .3813 L
.67106 .38091 L
.68031 .3807 L
.68955 .38065 L
.6988 .38079 L
.70804 .38113 L
.71729 .38168 L
.72654 .38248 L
.73578 .38354 L
.74503 .38492 L
.75428 .38667 L
.76352 .38886 L
.77277 .39157 L
.78202 .39492 L
.79126 .39903 L
.80051 .40411 L
.80975 .41036 L
.819 .41809 L
.82825 .42767 L
.83749 .43957 L
.84674 .45444 L
.85599 .47307 L
.86523 .49652 L
.87448 .52617 L
.88373 .56383 L
.89297 .6119 L
Mfstroke
.89297 .6119 m
.89389 .61803 L
s
.317 g
.02381 .61803 m
.03306 .61792 L
.0423 .61756 L
.05155 .61697 L
.0608 .61615 L
.07004 .61509 L
.07929 .61381 L
.08853 .61228 L
.09778 .61053 L
.10703 .60856 L
.11627 .60635 L
.12552 .60393 L
.13477 .60128 L
.14401 .59842 L
.15326 .59534 L
.16251 .59206 L
.17175 .58858 L
.181 .5849 L
.19025 .58102 L
.19949 .57697 L
.20874 .57273 L
.21798 .56833 L
.22723 .56377 L
.23648 .55905 L
.24572 .5542 L
.25497 .54921 L
.26422 .54411 L
.27346 .5389 L
.28271 .53359 L
.29196 .5282 L
.3012 .52275 L
.31045 .51723 L
.31969 .51168 L
.32894 .5061 L
.33819 .50051 L
.34743 .49492 L
.35668 .48935 L
.36593 .48381 L
.37517 .47831 L
.38442 .47288 L
.39367 .46752 L
.40291 .46225 L
.41216 .45709 L
.42141 .45203 L
.43065 .4471 L
.4399 .44231 L
.44914 .43766 L
.45839 .43317 L
.46764 .42884 L
.47688 .42467 L
Mistroke
.48613 .42068 L
.49538 .41688 L
.50462 .41325 L
.51387 .40981 L
.52312 .40656 L
.53236 .40349 L
.54161 .40062 L
.55086 .39792 L
.5601 .39541 L
.56935 .39308 L
.57859 .39093 L
.58784 .38894 L
.59709 .38712 L
.60633 .38546 L
.61558 .38396 L
.62483 .3826 L
.63407 .38139 L
.64332 .38031 L
.65257 .37936 L
.66181 .37854 L
.67106 .37783 L
.68031 .37725 L
.68955 .37677 L
.6988 .37641 L
.70804 .37616 L
.71729 .37602 L
.72654 .37599 L
.73578 .37609 L
.74503 .37631 L
.75428 .37668 L
.76352 .37721 L
.77277 .37793 L
.78202 .37886 L
.79126 .38006 L
.80051 .38156 L
.80975 .38344 L
.819 .3858 L
.82825 .38874 L
.83749 .39242 L
.84674 .39702 L
.85599 .40281 L
.86523 .4101 L
.87448 .41933 L
.88373 .43106 L
.89297 .44604 L
.90222 .46525 L
.91147 .49002 L
.92071 .5221 L
.92996 .56385 L
Mfstroke
.92996 .56385 m
.93913 .61803 L
s
.487 g
.02381 .61803 m
.03306 .61792 L
.0423 .61756 L
.05155 .61697 L
.0608 .61615 L
.07004 .61509 L
.07929 .61379 L
.08853 .61227 L
.09778 .61051 L
.10703 .60853 L
.11627 .60632 L
.12552 .60389 L
.13477 .60123 L
.14401 .59836 L
.15326 .59528 L
.16251 .59199 L
.17175 .58849 L
.181 .5848 L
.19025 .58092 L
.19949 .57685 L
.20874 .57261 L
.21798 .56819 L
.22723 .56362 L
.23648 .55889 L
.24572 .55402 L
.25497 .54902 L
.26422 .54391 L
.27346 .53868 L
.28271 .53336 L
.29196 .52796 L
.3012 .52248 L
.31045 .51696 L
.31969 .51139 L
.32894 .50579 L
.33819 .50018 L
.34743 .49458 L
.35668 .48899 L
.36593 .48343 L
.37517 .47792 L
.38442 .47247 L
.39367 .46709 L
.40291 .4618 L
.41216 .45661 L
.42141 .45154 L
.43065 .44658 L
.4399 .44177 L
.44914 .43709 L
.45839 .43257 L
.46764 .42821 L
.47688 .42402 L
Mistroke
.48613 .42 L
.49538 .41616 L
.50462 .4125 L
.51387 .40901 L
.52312 .40572 L
.53236 .4026 L
.54161 .39967 L
.55086 .39692 L
.5601 .39434 L
.56935 .39193 L
.57859 .38969 L
.58784 .38761 L
.59709 .38568 L
.60633 .3839 L
.61558 .38226 L
.62483 .38074 L
.63407 .37935 L
.64332 .37806 L
.65257 .37688 L
.66181 .37578 L
.67106 .37476 L
.68031 .3738 L
.68955 .3729 L
.6988 .37204 L
.70804 .3712 L
.71729 .37037 L
.72654 .36952 L
.73578 .36865 L
.74503 .36772 L
.75428 .36672 L
.76352 .36559 L
.77277 .36432 L
.78202 .36285 L
.79126 .36112 L
.80051 .35907 L
.80975 .35659 L
.819 .35359 L
.82825 .34991 L
.83749 .34538 L
.84674 .33975 L
.85599 .33272 L
.86523 .3239 L
.87448 .31276 L
.88373 .29863 L
.89297 .28061 L
.90222 .2575 L
.91147 .22773 L
.92071 .18917 L
.92996 .13897 L
.9392 .07327 L
Mistroke
Mfstroke
.9392 .07327 m
.94704 0 L
s
.769 g
.02381 .61803 m
.03306 .61792 L
.0423 .61756 L
.05155 .61697 L
.0608 .61614 L
.07004 .61508 L
.07929 .61378 L
.08853 .61225 L
.09778 .61049 L
.10703 .6085 L
.11627 .60629 L
.12552 .60385 L
.13477 .60119 L
.14401 .59831 L
.15326 .59522 L
.16251 .59192 L
.17175 .58841 L
.181 .58471 L
.19025 .58082 L
.19949 .57674 L
.20874 .57248 L
.21798 .56806 L
.22723 .56347 L
.23648 .55873 L
.24572 .55385 L
.25497 .54884 L
.26422 .5437 L
.27346 .53846 L
.28271 .53313 L
.29196 .52771 L
.3012 .52222 L
.31045 .51668 L
.31969 .51109 L
.32894 .50548 L
.33819 .49986 L
.34743 .49423 L
.35668 .48863 L
.36593 .48305 L
.37517 .47752 L
.38442 .47205 L
.39367 .46666 L
.40291 .46135 L
.41216 .45614 L
.42141 .45104 L
.43065 .44607 L
.4399 .44123 L
.44914 .43653 L
.45839 .43198 L
.46764 .42759 L
.47688 .42337 L
Mistroke
.48613 .41932 L
.49538 .41544 L
.50462 .41174 L
.51387 .40822 L
.52312 .40488 L
.53236 .40171 L
.54161 .39872 L
.55086 .39591 L
.5601 .39326 L
.56935 .39078 L
.57859 .38845 L
.58784 .38628 L
.59709 .38424 L
.60633 .38234 L
.61558 .38056 L
.62483 .37889 L
.63407 .37731 L
.64332 .37582 L
.65257 .3744 L
.66181 .37303 L
.67106 .37169 L
.68031 .37037 L
.68955 .36904 L
.6988 .36768 L
.70804 .36625 L
.71729 .36473 L
.72654 .36307 L
.73578 .36123 L
.74503 .35915 L
.75428 .35677 L
.76352 .354 L
.77277 .35074 L
.78202 .34687 L
.79126 .34223 L
.80051 .33663 L
.80975 .32981 L
.819 .32146 L
.82825 .31118 L
.83749 .29846 L
.84674 .28262 L
.85599 .26282 L
.86523 .23792 L
.87448 .20647 L
.88373 .16655 L
.89297 .11561 L
.90222 .0503 L
Mfstroke
.90222 .0503 m
.90774 0 L
s
.802 g
.02381 .61803 m
.03306 .61792 L
.0423 .61756 L
.05155 .61697 L
.0608 .61614 L
.07004 .61507 L
.07929 .61377 L
.08853 .61224 L
.09778 .61047 L
.10703 .60848 L
.11627 .60625 L
.12552 .60381 L
.13477 .60114 L
.14401 .59825 L
.15326 .59515 L
.16251 .59184 L
.17175 .58833 L
.181 .58462 L
.19025 .58071 L
.19949 .57662 L
.20874 .57236 L
.21798 .56792 L
.22723 .56332 L
.23648 .55857 L
.24572 .55367 L
.25497 .54865 L
.26422 .5435 L
.27346 .53825 L
.28271 .5329 L
.29196 .52746 L
.3012 .52196 L
.31045 .5164 L
.31969 .5108 L
.32894 .50517 L
.33819 .49953 L
.34743 .49389 L
.35668 .48827 L
.36593 .48267 L
.37517 .47713 L
.38442 .47164 L
.39367 .46622 L
.40291 .4609 L
.41216 .45567 L
.42141 .45055 L
.43065 .44555 L
.4399 .44069 L
.44914 .43596 L
.45839 .43139 L
.46764 .42697 L
.47688 .42272 L
Mistroke
.48613 .41864 L
.49538 .41472 L
.50462 .41099 L
.51387 .40742 L
.52312 .40403 L
.53236 .40082 L
.54161 .39778 L
.55086 .3949 L
.5601 .39219 L
.56935 .38963 L
.57859 .38722 L
.58784 .38495 L
.59709 .38281 L
.60633 .38078 L
.61558 .37887 L
.62483 .37704 L
.63407 .37528 L
.64332 .37359 L
.65257 .37193 L
.66181 .37028 L
.67106 .36863 L
.68031 .36694 L
.68955 .36519 L
.6988 .36332 L
.70804 .36131 L
.71729 .3591 L
.72654 .35663 L
.73578 .35383 L
.74503 .3506 L
.75428 .34685 L
.76352 .34244 L
.77277 .3372 L
.78202 .33094 L
.79126 .32339 L
.80051 .31425 L
.80975 .30309 L
.819 .28941 L
.82825 .27255 L
.83749 .25166 L
.84674 .22564 L
.85599 .19309 L
.86523 .15216 L
.87448 .10045 L
.88373 .0348 L
Mfstroke
.88373 .0348 m
.88757 0 L
s
.659 g
.02381 .61803 m
.03306 .61791 L
.0423 .61756 L
.05155 .61696 L
.0608 .61613 L
.07004 .61506 L
.07929 .61376 L
.08853 .61222 L
.09778 .61045 L
.10703 .60845 L
.11627 .60622 L
.12552 .60377 L
.13477 .60109 L
.14401 .5982 L
.15326 .59509 L
.16251 .59177 L
.17175 .58825 L
.181 .58453 L
.19025 .58061 L
.19949 .57651 L
.20874 .57223 L
.21798 .56778 L
.22723 .56317 L
.23648 .5584 L
.24572 .5535 L
.25497 .54846 L
.26422 .5433 L
.27346 .53803 L
.28271 .53266 L
.29196 .52722 L
.3012 .5217 L
.31045 .51612 L
.31969 .51051 L
.32894 .50486 L
.33819 .4992 L
.34743 .49355 L
.35668 .48791 L
.36593 .4823 L
.37517 .47673 L
.38442 .47123 L
.39367 .46579 L
.40291 .46044 L
.41216 .45519 L
.42141 .45005 L
.43065 .44503 L
.4399 .44015 L
.44914 .4354 L
.45839 .4308 L
.46764 .42636 L
.47688 .42207 L
Mistroke
.48613 .41796 L
.49538 .41401 L
.50462 .41023 L
.51387 .40663 L
.52312 .4032 L
.53236 .39993 L
.54161 .39684 L
.55086 .3939 L
.5601 .39112 L
.56935 .38849 L
.57859 .38599 L
.58784 .38363 L
.59709 .38138 L
.60633 .37923 L
.61558 .37717 L
.62483 .37519 L
.63407 .37326 L
.64332 .37135 L
.65257 .36946 L
.66181 .36754 L
.67106 .36558 L
.68031 .36352 L
.68955 .36134 L
.6988 .35898 L
.70804 .35638 L
.71729 .35349 L
.72654 .35021 L
.73578 .34644 L
.74503 .34207 L
.75428 .33695 L
.76352 .3309 L
.77277 .32369 L
.78202 .31504 L
.79126 .3046 L
.80051 .29192 L
.80975 .27644 L
.819 .25744 L
.82825 .23401 L
.83749 .20497 L
.84674 .1688 L
.85599 .12354 L
.86523 .06662 L
Mfstroke
.86523 .06662 m
.8738 0 L
s
.614 g
.02381 .61803 m
.03306 .61791 L
.0423 .61756 L
.05155 .61696 L
.0608 .61612 L
.07004 .61505 L
.07929 .61375 L
.08853 .6122 L
.09778 .61043 L
.10703 .60842 L
.11627 .60619 L
.12552 .60373 L
.13477 .60104 L
.14401 .59814 L
.15326 .59503 L
.16251 .5917 L
.17175 .58817 L
.181 .58443 L
.19025 .58051 L
.19949 .5764 L
.20874 .57211 L
.21798 .56764 L
.22723 .56302 L
.23648 .55824 L
.24572 .55332 L
.25497 .54827 L
.26422 .5431 L
.27346 .53781 L
.28271 .53243 L
.29196 .52697 L
.3012 .52144 L
.31045 .51585 L
.31969 .51021 L
.32894 .50455 L
.33819 .49888 L
.34743 .49321 L
.35668 .48755 L
.36593 .48192 L
.37517 .47634 L
.38442 .47081 L
.39367 .46536 L
.40291 .45999 L
.41216 .45472 L
.42141 .44956 L
.43065 .44452 L
.4399 .43961 L
.44914 .43483 L
.45839 .43021 L
.46764 .42574 L
.47688 .42142 L
Mistroke
.48613 .41728 L
.49538 .41329 L
.50462 .40948 L
.51387 .40584 L
.52312 .40236 L
.53236 .39905 L
.54161 .39589 L
.55086 .3929 L
.5601 .39005 L
.56935 .38734 L
.57859 .38476 L
.58784 .3823 L
.59709 .37995 L
.60633 .37768 L
.61558 .37549 L
.62483 .37334 L
.63407 .37123 L
.64332 .36913 L
.65257 .367 L
.66181 .36481 L
.67106 .36253 L
.68031 .36011 L
.68955 .3575 L
.6988 .35465 L
.70804 .35147 L
.71729 .34789 L
.72654 .3438 L
.73578 .33907 L
.74503 .33356 L
.75428 .32708 L
.76352 .31939 L
.77277 .31021 L
.78202 .29918 L
.79126 .28585 L
.80051 .26964 L
.80975 .24985 L
.819 .22555 L
.82825 .19557 L
.83749 .1584 L
.84674 .11211 L
.85599 .05417 L
Mfstroke
.85599 .05417 m
.86286 0 L
s
.669 g
.02381 .61803 m
.03306 .61791 L
.0423 .61755 L
.05155 .61696 L
.0608 .61612 L
.07004 .61504 L
.07929 .61373 L
.08853 .61219 L
.09778 .61041 L
.10703 .6084 L
.11627 .60616 L
.12552 .60369 L
.13477 .601 L
.14401 .59809 L
.15326 .59496 L
.16251 .59163 L
.17175 .58808 L
.181 .58434 L
.19025 .58041 L
.19949 .57628 L
.20874 .57198 L
.21798 .56751 L
.22723 .56287 L
.23648 .55808 L
.24572 .55315 L
.25497 .54808 L
.26422 .54289 L
.27346 .5376 L
.28271 .5322 L
.29196 .52672 L
.3012 .52118 L
.31045 .51557 L
.31969 .50992 L
.32894 .50425 L
.33819 .49855 L
.34743 .49286 L
.35668 .48719 L
.36593 .48154 L
.37517 .47594 L
.38442 .4704 L
.39367 .46493 L
.40291 .45954 L
.41216 .45425 L
.42141 .44907 L
.43065 .444 L
.4399 .43907 L
.44914 .43427 L
.45839 .42962 L
.46764 .42512 L
.47688 .42078 L
Mistroke
.48613 .4166 L
.49538 .41258 L
.50462 .40873 L
.51387 .40504 L
.52312 .40152 L
.53236 .39816 L
.54161 .39495 L
.55086 .3919 L
.5601 .38898 L
.56935 .3862 L
.57859 .38354 L
.58784 .38098 L
.59709 .37852 L
.60633 .37613 L
.61558 .3738 L
.62483 .3715 L
.63407 .36921 L
.64332 .3669 L
.65257 .36454 L
.66181 .36208 L
.67106 .35949 L
.68031 .3567 L
.68955 .35367 L
.6988 .35032 L
.70804 .34656 L
.71729 .3423 L
.72654 .3374 L
.73578 .33172 L
.74503 .32507 L
.75428 .31723 L
.76352 .30791 L
.77277 .29676 L
.78202 .28336 L
.79126 .26714 L
.80051 .24743 L
.80975 .22333 L
.819 .19374 L
.82825 .15722 L
.83749 .11195 L
.84674 .05556 L
Mfstroke
.84674 .05556 m
.85402 0 L
s
.584 g
.02381 .61803 m
.03306 .61791 L
.0423 .61755 L
.05155 .61695 L
.0608 .61611 L
.07004 .61504 L
.07929 .61372 L
.08853 .61217 L
.09778 .61039 L
.10703 .60837 L
.11627 .60612 L
.12552 .60365 L
.13477 .60095 L
.14401 .59803 L
.15326 .5949 L
.16251 .59155 L
.17175 .588 L
.181 .58425 L
.19025 .5803 L
.19949 .57617 L
.20874 .57186 L
.21798 .56737 L
.22723 .56272 L
.23648 .55792 L
.24572 .55297 L
.25497 .54789 L
.26422 .54269 L
.27346 .53738 L
.28271 .53197 L
.29196 .52648 L
.3012 .52091 L
.31045 .51529 L
.31969 .50963 L
.32894 .50394 L
.33819 .49823 L
.34743 .49252 L
.35668 .48683 L
.36593 .48117 L
.37517 .47555 L
.38442 .46999 L
.39367 .4645 L
.40291 .45909 L
.41216 .45378 L
.42141 .44857 L
.43065 .44349 L
.4399 .43853 L
.44914 .43371 L
.45839 .42903 L
.46764 .4245 L
.47688 .42013 L
Mistroke
.48613 .41592 L
.49538 .41187 L
.50462 .40798 L
.51387 .40425 L
.52312 .40069 L
.53236 .39727 L
.54161 .39401 L
.55086 .3909 L
.5601 .38792 L
.56935 .38506 L
.57859 .38231 L
.58784 .37966 L
.59709 .37709 L
.60633 .37459 L
.61558 .37212 L
.62483 .36967 L
.63407 .3672 L
.64332 .36468 L
.65257 .36208 L
.66181 .35936 L
.67106 .35645 L
.68031 .35331 L
.68955 .34985 L
.6988 .34601 L
.70804 .34167 L
.71729 .33672 L
.72654 .33102 L
.73578 .32438 L
.74503 .3166 L
.75428 .3074 L
.76352 .29645 L
.77277 .28335 L
.78202 .26757 L
.79126 .24848 L
.80051 .22526 L
.80975 .19687 L
.819 .16201 L
.82825 .11897 L
.83749 .06562 L
Mfstroke
.83749 .06562 m
.84662 0 L
s
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.522676 0.00700719 0.97619 0.287295 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.308214 0.37082 0.247214 [
[.02381 -0.0125 -3.375 -6.5625 ]
[.02381 -0.0125 3.375 0 ]
[.17792 -0.0125 -5.4375 -6.5625 ]
[.17792 -0.0125 5.4375 0 ]
[.33202 -0.0125 -3.375 -6.5625 ]
[.33202 -0.0125 3.375 0 ]
[.48613 -0.0125 -5.4375 -6.5625 ]
[.48613 -0.0125 5.4375 0 ]
[.64024 -0.0125 -3.375 -6.5625 ]
[.64024 -0.0125 3.375 0 ]
[.79434 -0.0125 -5.4375 -6.5625 ]
[.79434 -0.0125 5.4375 0 ]
[.94845 -0.0125 -3.375 -6.5625 ]
[.94845 -0.0125 3.375 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -3.65625 -13.125 ]
[.5 -0.0125 3.65625 -6.5625 ]
[-0.0125 .12361 -10.1875 -3.28125 ]
[-0.0125 .12361 0 3.28125 ]
[-0.0125 .24721 -14.3125 -3.28125 ]
[-0.0125 .24721 0 3.28125 ]
[-0.0125 .37082 -6.75 -3.28125 ]
[-0.0125 .37082 0 3.28125 ]
[-0.0125 .49443 -10.875 -3.28125 ]
[-0.0125 .49443 0 3.28125 ]
[-0.0125 .61803 -6.75 -3.28125 ]
[-0.0125 .61803 0 3.28125 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -31.9375 -4.25 ]
[-0.01875 .30902 -14.3125 4.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
gsave
.02381 -0.0125 -64.375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
1.000 setlinewidth
grestore
.17792 0 m
.17792 .00625 L
s
gsave
.17792 -0.0125 -66.4375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0.5) show
1.000 setlinewidth
grestore
.33202 0 m
.33202 .00625 L
s
gsave
.33202 -0.0125 -64.375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
1.000 setlinewidth
grestore
.48613 0 m
.48613 .00625 L
s
gsave
.48613 -0.0125 -66.4375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1.5) show
1.000 setlinewidth
grestore
.64024 0 m
.64024 .00625 L
s
gsave
.64024 -0.0125 -64.375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
1.000 setlinewidth
grestore
.79434 0 m
.79434 .00625 L
s
gsave
.79434 -0.0125 -66.4375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2.5) show
1.000 setlinewidth
grestore
.94845 0 m
.94845 .00625 L
s
gsave
.94845 -0.0125 -64.375 -10.5625 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
1.000 setlinewidth
grestore
.125 Mabswid
.05463 0 m
.05463 .00375 L
s
.08545 0 m
.08545 .00375 L
s
.11627 0 m
.11627 .00375 L
s
.1471 0 m
.1471 .00375 L
s
.20874 0 m
.20874 .00375 L
s
.23956 0 m
.23956 .00375 L
s
.27038 0 m
.27038 .00375 L
s
.3012 0 m
.3012 .00375 L
s
.36284 0 m
.36284 .00375 L
s
.39367 0 m
.39367 .00375 L
s
.42449 0 m
.42449 .00375 L
s
.45531 0 m
.45531 .00375 L
s
.51695 0 m
.51695 .00375 L
s
.54777 0 m
.54777 .00375 L
s
.57859 0 m
.57859 .00375 L
s
.60942 0 m
.60942 .00375 L
s
.67106 0 m
.67106 .00375 L
s
.70188 0 m
.70188 .00375 L
s
.7327 0 m
.7327 .00375 L
s
.76352 0 m
.76352 .00375 L
s
.82517 0 m
.82517 .00375 L
s
.85599 0 m
.85599 .00375 L
s
.88681 0 m
.88681 .00375 L
s
.91763 0 m
.91763 .00375 L
s
.97927 0 m
.97927 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -64.6562 -17.125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.188 8.563 moveto
%%IncludeResource: font Times-Italic
%%IncludeFont: Times-Italic
%%BeginResource: font Times-Italic-MISO
%%BeginFont: Times-Italic-MISO
/Times-Italic /Times-Italic-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Times-Italic-MISO
%%IncludeFont: Times-Italic-MISO
/Times-Italic-MISO findfont 7.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(x) show
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
gsave
-0.0125 .12361 -71.1875 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Math1
%%IncludeFont: Math1
/Math1 findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
66.438 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
1.000 setlinewidth
grestore
0 .24721 m
.00625 .24721 L
s
gsave
-0.0125 .24721 -75.3125 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Math1
%%IncludeFont: Math1
/Math1 findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
66.438 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0.5) show
1.000 setlinewidth
grestore
0 .37082 m
.00625 .37082 L
s
gsave
-0.0125 .37082 -67.75 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
1.000 setlinewidth
grestore
0 .49443 m
.00625 .49443 L
s
gsave
-0.0125 .49443 -71.875 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0.5) show
1.000 setlinewidth
grestore
0 .61803 m
.00625 .61803 L
s
gsave
-0.0125 .61803 -67.75 -7.28125 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 14.5625 translate 1 -1 scale
63.000 8.563 moveto
%%IncludeResource: font Helvetica
%%IncludeFont: Helvetica
%%BeginResource: font Helvetica-MISO
%%BeginFont: Helvetica-MISO
/Helvetica /Helvetica-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Helvetica-MISO
%%IncludeFont: Helvetica-MISO
/Helvetica-MISO findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
1.000 setlinewidth
grestore
.125 Mabswid
0 .02472 m
.00375 .02472 L
s
0 .04944 m
.00375 .04944 L
s
0 .07416 m
.00375 .07416 L
s
0 .09889 m
.00375 .09889 L
s
0 .14833 m
.00375 .14833 L
s
0 .17305 m
.00375 .17305 L
s
0 .19777 m
.00375 .19777 L
s
0 .22249 m
.00375 .22249 L
s
0 .27193 m
.00375 .27193 L
s
0 .29666 m
.00375 .29666 L
s
0 .32138 m
.00375 .32138 L
s
0 .3461 m
.00375 .3461 L
s
0 .39554 m
.00375 .39554 L
s
0 .42026 m
.00375 .42026 L
s
0 .44498 m
.00375 .44498 L
s
0 .46971 m
.00375 .46971 L
s
0 .51915 m
.00375 .51915 L
s
0 .54387 m
.00375 .54387 L
s
0 .56859 m
.00375 .56859 L
s
0 .59331 m
.00375 .59331 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -92.9375 -8.25 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 16.5 translate 1 -1 scale
63.125 10.062 moveto
%%IncludeResource: font Times-Italic
%%IncludeFont: Times-Italic
%%BeginResource: font Times-Italic-MISO
%%BeginFont: Times-Italic-MISO
/Times-Italic /Times-Italic-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Times-Italic-MISO
%%IncludeFont: Times-Italic-MISO
/Times-Italic-MISO findfont 7.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(y) show
66.188 7.313 moveto
%%IncludeResource: font Math1
%%IncludeFont: Math1
/Math1 findfont 5.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(\\242) show
%%IncludeResource: font Math2
%%IncludeFont: Math2
/Math2 findfont 7.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
68.938 10.062 moveto
(H) show
71.312 10.062 moveto
%%IncludeResource: font Times-Italic-MISO
%%IncludeFont: Times-Italic-MISO
/Times-Italic-MISO findfont 7.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(x) show
%%IncludeResource: font Math2
%%IncludeFont: Math2
/Math2 findfont 7.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
74.438 10.062 moveto
(L) show
1.000 setlinewidth
grestore
.02381 .61178 m
.02381 .61803 L
s
.17792 .61178 m
.17792 .61803 L
s
.33202 .61178 m
.33202 .61803 L
s
.48613 .61178 m
.48613 .61803 L
s
.64024 .61178 m
.64024 .61803 L
s
.79434 .61178 m
.79434 .61803 L
s
.94845 .61178 m
.94845 .61803 L
s
.125 Mabswid
.05463 .61428 m
.05463 .61803 L
s
.08545 .61428 m
.08545 .61803 L
s
.11627 .61428 m
.11627 .61803 L
s
.1471 .61428 m
.1471 .61803 L
s
.20874 .61428 m
.20874 .61803 L
s
.23956 .61428 m
.23956 .61803 L
s
.27038 .61428 m
.27038 .61803 L
s
.3012 .61428 m
.3012 .61803 L
s
.36284 .61428 m
.36284 .61803 L
s
.39367 .61428 m
.39367 .61803 L
s
.42449 .61428 m
.42449 .61803 L
s
.45531 .61428 m
.45531 .61803 L
s
.51695 .61428 m
.51695 .61803 L
s
.54777 .61428 m
.54777 .61803 L
s
.57859 .61428 m
.57859 .61803 L
s
.60942 .61428 m
.60942 .61803 L
s
.67106 .61428 m
.67106 .61803 L
s
.70188 .61428 m
.70188 .61803 L
s
.7327 .61428 m
.7327 .61803 L
s
.76352 .61428 m
.76352 .61803 L
s
.82517 .61428 m
.82517 .61803 L
s
.85599 .61428 m
.85599 .61803 L
s
.88681 .61428 m
.88681 .61803 L
s
.91763 .61428 m
.91763 .61803 L
s
.97927 .61428 m
.97927 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .02472 m
1 .02472 L
s
.99625 .04944 m
1 .04944 L
s
.99625 .07416 m
1 .07416 L
s
.99625 .09889 m
1 .09889 L
s
.99625 .14833 m
1 .14833 L
s
.99625 .17305 m
1 .17305 L
s
.99625 .19777 m
1 .19777 L
s
.99625 .22249 m
1 .22249 L
s
.99625 .27193 m
1 .27193 L
s
.99625 .29666 m
1 .29666 L
s
.99625 .32138 m
1 .32138 L
s
.99625 .3461 m
1 .3461 L
s
.99625 .39554 m
1 .39554 L
s
.99625 .42026 m
1 .42026 L
s
.99625 .44498 m
1 .44498 L
s
.99625 .46971 m
1 .46971 L
s
.99625 .51915 m
1 .51915 L
s
.99625 .54387 m
1 .54387 L
s
.99625 .56859 m
1 .56859 L
s
.99625 .59331 m
1 .59331 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 .37082 m
1 .37082 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.234 g
.5 Mabswid
.02381 .37082 m
.03306 .36303 L
.0423 .35526 L
.05155 .34749 L
.0608 .33975 L
.07004 .33204 L
.07929 .32437 L
.08853 .31675 L
.09778 .30919 L
.10703 .30169 L
.11627 .29428 L
.12552 .28697 L
.13477 .27976 L
.14401 .27268 L
.15326 .26573 L
.16251 .25895 L
.17175 .25233 L
.181 .24591 L
.19025 .23971 L
.19949 .23373 L
.20874 .22801 L
.21798 .22257 L
.22723 .21742 L
.23648 .21259 L
.24572 .20811 L
.25497 .20398 L
.26422 .20024 L
.27346 .19689 L
.28271 .19397 L
.29196 .19148 L
.3012 .18945 L
.31045 .18788 L
.31969 .18678 L
.32894 .18617 L
.33819 .18605 L
.34743 .18643 L
.35668 .1873 L
.36593 .18866 L
.37517 .1905 L
.38442 .19282 L
.39367 .1956 L
.40291 .19883 L
.41216 .20249 L
.42141 .20656 L
.43065 .21102 L
.4399 .21583 L
.44914 .22097 L
.45839 .22641 L
.46764 .23213 L
.47688 .23808 L
Mistroke
.48613 .24424 L
.49538 .25057 L
.50462 .25704 L
.51387 .26363 L
.52312 .2703 L
.53236 .27703 L
.54161 .28379 L
.55086 .29057 L
.5601 .29735 L
.56935 .30412 L
.57859 .31088 L
.58784 .31763 L
.59709 .32439 L
.60633 .33116 L
.61558 .33799 L
.62483 .34492 L
.63407 .35199 L
.64332 .3593 L
.65257 .36692 L
.66181 .37498 L
.67106 .38362 L
.68031 .39301 L
.68955 .40339 L
.6988 .41501 L
.70804 .42823 L
.71729 .44345 L
.72654 .4612 L
.73578 .48213 L
.74503 .50705 L
.75428 .53699 L
.76352 .57325 L
.77277 .61745 L
Mfstroke
.77277 .61745 m
.77287 .61803 L
s
.377 g
.02381 .37082 m
.03306 .36301 L
.0423 .35521 L
.05155 .34743 L
.0608 .33966 L
.07004 .33193 L
.07929 .32424 L
.08853 .3166 L
.09778 .30901 L
.10703 .3015 L
.11627 .29407 L
.12552 .28673 L
.13477 .27951 L
.14401 .2724 L
.15326 .26544 L
.16251 .25864 L
.17175 .25201 L
.181 .24557 L
.19025 .23935 L
.19949 .23336 L
.20874 .22762 L
.21798 .22216 L
.22723 .217 L
.23648 .21216 L
.24572 .20766 L
.25497 .20352 L
.26422 .19977 L
.27346 .19641 L
.28271 .19348 L
.29196 .19098 L
.3012 .18893 L
.31045 .18735 L
.31969 .18625 L
.32894 .18563 L
.33819 .1855 L
.34743 .18586 L
.35668 .18671 L
.36593 .18806 L
.37517 .18988 L
.38442 .19218 L
.39367 .19495 L
.40291 .19815 L
.41216 .20179 L
.42141 .20583 L
.43065 .21024 L
.4399 .21502 L
.44914 .22011 L
.45839 .2255 L
.46764 .23115 L
.47688 .23704 L
Mistroke
.48613 .24311 L
.49538 .24935 L
.50462 .25572 L
.51387 .26218 L
.52312 .26871 L
.53236 .27527 L
.54161 .28185 L
.55086 .28841 L
.5601 .29494 L
.56935 .30143 L
.57859 .30786 L
.58784 .31423 L
.59709 .32054 L
.60633 .3268 L
.61558 .33303 L
.62483 .33926 L
.63407 .34552 L
.64332 .35187 L
.65257 .35837 L
.66181 .3651 L
.67106 .37216 L
.68031 .37969 L
.68955 .38785 L
.6988 .39682 L
.70804 .40685 L
.71729 .41825 L
.72654 .43138 L
.73578 .44671 L
.74503 .46482 L
.75428 .48644 L
.76352 .5125 L
.77277 .54415 L
.78202 .5829 L
Mfstroke
.78202 .5829 m
.78882 .61803 L
s
.372 g
.02381 .37082 m
.03306 .36299 L
.0423 .35517 L
.05155 .34736 L
.0608 .33957 L
.07004 .33182 L
.07929 .32411 L
.08853 .31644 L
.09778 .30884 L
.10703 .3013 L
.11627 .29385 L
.12552 .2865 L
.13477 .27925 L
.14401 .27213 L
.15326 .26515 L
.16251 .25833 L
.17175 .25168 L
.181 .24522 L
.19025 .23898 L
.19949 .23298 L
.20874 .22723 L
.21798 .22176 L
.22723 .21658 L
.23648 .21173 L
.24572 .20721 L
.25497 .20306 L
.26422 .1993 L
.27346 .19593 L
.28271 .19299 L
.29196 .19048 L
.3012 .18842 L
.31045 .18683 L
.31969 .18571 L
.32894 .18508 L
.33819 .18494 L
.34743 .18529 L
.35668 .18613 L
.36593 .18746 L
.37517 .18927 L
.38442 .19155 L
.39367 .19429 L
.40291 .19748 L
.41216 .20108 L
.42141 .20509 L
.43065 .20947 L
.4399 .21421 L
.44914 .21926 L
.45839 .22459 L
.46764 .23018 L
.47688 .23599 L
Mistroke
.48613 .24199 L
.49538 .24813 L
.50462 .25439 L
.51387 .26073 L
.52312 .26712 L
.53236 .27352 L
.54161 .27991 L
.55086 .28626 L
.5601 .29255 L
.56935 .29875 L
.57859 .30485 L
.58784 .31084 L
.59709 .3167 L
.60633 .32245 L
.61558 .32809 L
.62483 .33362 L
.63407 .33907 L
.64332 .34446 L
.65257 .34984 L
.66181 .35524 L
.67106 .36074 L
.68031 .36641 L
.68955 .37235 L
.6988 .37867 L
.70804 .38553 L
.71729 .39311 L
.72654 .40163 L
.73578 .41137 L
.74503 .42269 L
.75428 .43601 L
.76352 .4519 L
.77277 .47104 L
.78202 .49433 L
.79126 .52289 L
.80051 .55816 L
.80975 .60202 L
Mfstroke
.80975 .60202 m
.81245 .61803 L
s
.317 g
.02381 .37082 m
.03306 .36297 L
.0423 .35512 L
.05155 .34729 L
.0608 .33949 L
.07004 .33171 L
.07929 .32397 L
.08853 .31629 L
.09778 .30866 L
.10703 .30111 L
.11627 .29364 L
.12552 .28626 L
.13477 .279 L
.14401 .27186 L
.15326 .26486 L
.16251 .25802 L
.17175 .25135 L
.181 .24488 L
.19025 .23862 L
.19949 .2326 L
.20874 .22684 L
.21798 .22135 L
.22723 .21616 L
.23648 .21129 L
.24572 .20677 L
.25497 .20261 L
.26422 .19883 L
.27346 .19545 L
.28271 .19249 L
.29196 .18998 L
.3012 .18791 L
.31045 .18631 L
.31969 .18518 L
.32894 .18454 L
.33819 .18438 L
.34743 .18472 L
.35668 .18555 L
.36593 .18686 L
.37517 .18866 L
.38442 .19092 L
.39367 .19364 L
.40291 .1968 L
.41216 .20038 L
.42141 .20436 L
.43065 .20871 L
.4399 .2134 L
.44914 .2184 L
.45839 .22368 L
.46764 .22921 L
.47688 .23495 L
Mistroke
.48613 .24087 L
.49538 .24692 L
.50462 .25307 L
.51387 .25929 L
.52312 .26553 L
.53236 .27177 L
.54161 .27798 L
.55086 .28411 L
.5601 .29015 L
.56935 .29607 L
.57859 .30184 L
.58784 .30745 L
.59709 .31288 L
.60633 .31812 L
.61558 .32316 L
.62483 .32799 L
.63407 .33263 L
.64332 .33707 L
.65257 .34132 L
.66181 .34541 L
.67106 .34934 L
.68031 .35316 L
.68955 .35688 L
.6988 .36057 L
.70804 .36426 L
.71729 .36803 L
.72654 .37195 L
.73578 .37612 L
.74503 .38066 L
.75428 .38571 L
.76352 .39145 L
.77277 .39811 L
.78202 .40598 L
.79126 .41541 L
.80051 .42687 L
.80975 .44093 L
.819 .45838 L
.82825 .48018 L
.83749 .50762 L
.84674 .54239 L
.85599 .58669 L
Mfstroke
.85599 .58669 m
.86109 .61803 L
s
.487 g
.02381 .37082 m
.03306 .36295 L
.0423 .35508 L
.05155 .34723 L
.0608 .3394 L
.07004 .3316 L
.07929 .32384 L
.08853 .31614 L
.09778 .30849 L
.10703 .30091 L
.11627 .29342 L
.12552 .28603 L
.13477 .27874 L
.14401 .27158 L
.15326 .26456 L
.16251 .25771 L
.17175 .25102 L
.181 .24453 L
.19025 .23826 L
.19949 .23223 L
.20874 .22645 L
.21798 .22094 L
.22723 .21574 L
.23648 .21086 L
.24572 .20632 L
.25497 .20215 L
.26422 .19836 L
.27346 .19497 L
.28271 .192 L
.29196 .18947 L
.3012 .1874 L
.31045 .18578 L
.31969 .18465 L
.32894 .18399 L
.33819 .18383 L
.34743 .18415 L
.35668 .18497 L
.36593 .18627 L
.37517 .18804 L
.38442 .19029 L
.39367 .19299 L
.40291 .19613 L
.41216 .19968 L
.42141 .20363 L
.43065 .20794 L
.4399 .21259 L
.44914 .21755 L
.45839 .22278 L
.46764 .22825 L
.47688 .23391 L
Mistroke
.48613 .23975 L
.49538 .24571 L
.50462 .25175 L
.51387 .25785 L
.52312 .26395 L
.53236 .27003 L
.54161 .27605 L
.55086 .28197 L
.5601 .28776 L
.56935 .2934 L
.57859 .29884 L
.58784 .30407 L
.59709 .30906 L
.60633 .31379 L
.61558 .31824 L
.62483 .32238 L
.63407 .32621 L
.64332 .32969 L
.65257 .33283 L
.66181 .3356 L
.67106 .33797 L
.68031 .33993 L
.68955 .34146 L
.6988 .34251 L
.70804 .34304 L
.71729 .34301 L
.72654 .34235 L
.73578 .34096 L
.74503 .33874 L
.75428 .33553 L
.76352 .33116 L
.77277 .32537 L
.78202 .31785 L
.79126 .30821 L
.80051 .2959 L
.80975 .28026 L
.819 .26038 L
.82825 .23511 L
.83749 .20293 L
.84674 .16182 L
.85599 .10916 L
.86523 .04143 L
Mfstroke
.86523 .04143 m
.86961 0 L
s
.769 g
.02381 .37082 m
.03306 .36292 L
.0423 .35503 L
.05155 .34716 L
.0608 .33931 L
.07004 .33149 L
.07929 .32371 L
.08853 .31598 L
.09778 .30832 L
.10703 .30072 L
.11627 .29321 L
.12552 .28579 L
.13477 .27849 L
.14401 .27131 L
.15326 .26427 L
.16251 .25739 L
.17175 .25069 L
.181 .24419 L
.19025 .2379 L
.19949 .23185 L
.20874 .22605 L
.21798 .22054 L
.22723 .21532 L
.23648 .21043 L
.24572 .20588 L
.25497 .20169 L
.26422 .19789 L
.27346 .19449 L
.28271 .19151 L
.29196 .18897 L
.3012 .18688 L
.31045 .18526 L
.31969 .18411 L
.32894 .18345 L
.33819 .18327 L
.34743 .18358 L
.35668 .18439 L
.36593 .18567 L
.37517 .18743 L
.38442 .18966 L
.39367 .19234 L
.40291 .19545 L
.41216 .19898 L
.42141 .2029 L
.43065 .20717 L
.4399 .21178 L
.44914 .2167 L
.45839 .22187 L
.46764 .22728 L
.47688 .23288 L
Mistroke
.48613 .23863 L
.49538 .2445 L
.50462 .25044 L
.51387 .25641 L
.52312 .26238 L
.53236 .26829 L
.54161 .27413 L
.55086 .27983 L
.5601 .28538 L
.56935 .29073 L
.57859 .29585 L
.58784 .3007 L
.59709 .30525 L
.60633 .30947 L
.61558 .31333 L
.62483 .31678 L
.63407 .3198 L
.64332 .32234 L
.65257 .32436 L
.66181 .32581 L
.67106 .32663 L
.68031 .32674 L
.68955 .32607 L
.6988 .32449 L
.70804 .32188 L
.71729 .31806 L
.72654 .31282 L
.73578 .30588 L
.74503 .29692 L
.75428 .28548 L
.76352 .27101 L
.77277 .2528 L
.78202 .22995 L
.79126 .20128 L
.80051 .16528 L
.80975 .11999 L
.819 .06289 L
Mfstroke
.819 .06289 m
.82705 0 L
s
.802 g
.02381 .37082 m
.03306 .3629 L
.0423 .35499 L
.05155 .34709 L
.0608 .33922 L
.07004 .33138 L
.07929 .32358 L
.08853 .31583 L
.09778 .30814 L
.10703 .30052 L
.11627 .29299 L
.12552 .28556 L
.13477 .27823 L
.14401 .27104 L
.15326 .26398 L
.16251 .25708 L
.17175 .25037 L
.181 .24385 L
.19025 .23754 L
.19949 .23147 L
.20874 .22566 L
.21798 .22013 L
.22723 .2149 L
.23648 .21 L
.24572 .20543 L
.25497 .20123 L
.26422 .19742 L
.27346 .19401 L
.28271 .19102 L
.29196 .18847 L
.3012 .18637 L
.31045 .18474 L
.31969 .18358 L
.32894 .18291 L
.33819 .18272 L
.34743 .18302 L
.35668 .18381 L
.36593 .18508 L
.37517 .18682 L
.38442 .18903 L
.39367 .19169 L
.40291 .19478 L
.41216 .19828 L
.42141 .20217 L
.43065 .20641 L
.4399 .21098 L
.44914 .21585 L
.45839 .22097 L
.46764 .22632 L
.47688 .23185 L
Mistroke
.48613 .23752 L
.49538 .24329 L
.50462 .24913 L
.51387 .25498 L
.52312 .2608 L
.53236 .26656 L
.54161 .27221 L
.55086 .2777 L
.5601 .28301 L
.56935 .28807 L
.57859 .29286 L
.58784 .29734 L
.59709 .30145 L
.60633 .30516 L
.61558 .30843 L
.62483 .31119 L
.63407 .3134 L
.64332 .315 L
.65257 .31591 L
.66181 .31605 L
.67106 .31531 L
.68031 .31359 L
.68955 .31072 L
.6988 .30652 L
.70804 .30076 L
.71729 .29316 L
.72654 .28336 L
.73578 .27089 L
.74503 .2552 L
.75428 .23555 L
.76352 .21101 L
.77277 .18042 L
.78202 .14227 L
.79126 .09462 L
.80051 .03498 L
Mfstroke
.80051 .03498 m
.80483 0 L
s
.659 g
.02381 .37082 m
.03306 .36288 L
.0423 .35494 L
.05155 .34703 L
.0608 .33913 L
.07004 .33127 L
.07929 .32345 L
.08853 .31568 L
.09778 .30797 L
.10703 .30033 L
.11627 .29278 L
.12552 .28532 L
.13477 .27798 L
.14401 .27076 L
.15326 .26369 L
.16251 .25677 L
.17175 .25004 L
.181 .2435 L
.19025 .23718 L
.19949 .2311 L
.20874 .22527 L
.21798 .21973 L
.22723 .21448 L
.23648 .20956 L
.24572 .20499 L
.25497 .20078 L
.26422 .19695 L
.27346 .19353 L
.28271 .19053 L
.29196 .18797 L
.3012 .18586 L
.31045 .18422 L
.31969 .18305 L
.32894 .18236 L
.33819 .18216 L
.34743 .18245 L
.35668 .18323 L
.36593 .18448 L
.37517 .18621 L
.38442 .18841 L
.39367 .19104 L
.40291 .19411 L
.41216 .19759 L
.42141 .20144 L
.43065 .20565 L
.4399 .21018 L
.44914 .215 L
.45839 .22007 L
.46764 .22536 L
.47688 .23081 L
Mistroke
.48613 .23641 L
.49538 .24209 L
.50462 .24782 L
.51387 .25355 L
.52312 .25923 L
.53236 .26483 L
.54161 .27029 L
.55086 .27558 L
.5601 .28063 L
.56935 .28542 L
.57859 .28989 L
.58784 .29398 L
.59709 .29766 L
.60633 .30087 L
.61558 .30354 L
.62483 .30562 L
.63407 .30702 L
.64332 .30768 L
.65257 .30748 L
.66181 .3063 L
.67106 .30402 L
.68031 .30046 L
.68955 .2954 L
.6988 .28859 L
.70804 .2797 L
.71729 .26833 L
.72654 .25397 L
.73578 .23599 L
.74503 .21359 L
.75428 .18574 L
.76352 .15117 L
.77277 .10822 L
.78202 .05481 L
Mfstroke
.78202 .05481 m
.78963 0 L
s
.614 g
.02381 .37082 m
.03306 .36286 L
.0423 .3549 L
.05155 .34696 L
.0608 .33904 L
.07004 .33116 L
.07929 .32331 L
.08853 .31552 L
.09778 .30779 L
.10703 .30013 L
.11627 .29256 L
.12552 .28509 L
.13477 .27772 L
.14401 .27049 L
.15326 .2634 L
.16251 .25646 L
.17175 .24971 L
.181 .24316 L
.19025 .23682 L
.19949 .23072 L
.20874 .22488 L
.21798 .21932 L
.22723 .21407 L
.23648 .20913 L
.24572 .20454 L
.25497 .20032 L
.26422 .19649 L
.27346 .19305 L
.28271 .19004 L
.29196 .18747 L
.3012 .18535 L
.31045 .1837 L
.31969 .18252 L
.32894 .18182 L
.33819 .18161 L
.34743 .18189 L
.35668 .18265 L
.36593 .18389 L
.37517 .1856 L
.38442 .18778 L
.39367 .1904 L
.40291 .19344 L
.41216 .19689 L
.42141 .20071 L
.43065 .20489 L
.4399 .20938 L
.44914 .21415 L
.45839 .21917 L
.46764 .2244 L
.47688 .22979 L
Mistroke
.48613 .2353 L
.49538 .24089 L
.50462 .24651 L
.51387 .25212 L
.52312 .25767 L
.53236 .2631 L
.54161 .26838 L
.55086 .27346 L
.5601 .27827 L
.56935 .28277 L
.57859 .28692 L
.58784 .29064 L
.59709 .29388 L
.60633 .29658 L
.61558 .29867 L
.62483 .30006 L
.63407 .30066 L
.64332 .30037 L
.65257 .29906 L
.66181 .29659 L
.67106 .29276 L
.68031 .28736 L
.68955 .28012 L
.6988 .2707 L
.70804 .25869 L
.71729 .24356 L
.72654 .22466 L
.73578 .20117 L
.74503 .17208 L
.75428 .13606 L
.76352 .09147 L
.77277 .0362 L
Mfstroke
.77277 .0362 m
.77765 0 L
s
.669 g
.02381 .37082 m
.03306 .36283 L
.0423 .35486 L
.05155 .34689 L
.0608 .33895 L
.07004 .33105 L
.07929 .32318 L
.08853 .31537 L
.09778 .30762 L
.10703 .29994 L
.11627 .29235 L
.12552 .28485 L
.13477 .27747 L
.14401 .27021 L
.15326 .2631 L
.16251 .25615 L
.17175 .24938 L
.181 .24281 L
.19025 .23646 L
.19949 .23035 L
.20874 .22449 L
.21798 .21892 L
.22723 .21365 L
.23648 .2087 L
.24572 .2041 L
.25497 .19987 L
.26422 .19602 L
.27346 .19257 L
.28271 .18955 L
.29196 .18697 L
.3012 .18484 L
.31045 .18318 L
.31969 .18199 L
.32894 .18128 L
.33819 .18106 L
.34743 .18132 L
.35668 .18207 L
.36593 .1833 L
.37517 .185 L
.38442 .18715 L
.39367 .18975 L
.40291 .19277 L
.41216 .1962 L
.42141 .19999 L
.43065 .20413 L
.4399 .20858 L
.44914 .21331 L
.45839 .21827 L
.46764 .22344 L
.47688 .22876 L
Mistroke
.48613 .23419 L
.49538 .23969 L
.50462 .24521 L
.51387 .2507 L
.52312 .2561 L
.53236 .26138 L
.54161 .26648 L
.55086 .27134 L
.5601 .27591 L
.56935 .28013 L
.57859 .28395 L
.58784 .2873 L
.59709 .29011 L
.60633 .2923 L
.61558 .2938 L
.62483 .29451 L
.63407 .29431 L
.64332 .29308 L
.65257 .29067 L
.66181 .28689 L
.67106 .28153 L
.68031 .2743 L
.68955 .26488 L
.6988 .25286 L
.70804 .23773 L
.71729 .21884 L
.72654 .19542 L
.73578 .16644 L
.74503 .13067 L
.75428 .0865 L
.76352 .03193 L
Mfstroke
.76352 .03193 m
.76789 0 L
s
.584 g
.02381 .37082 m
.03306 .36281 L
.0423 .35481 L
.05155 .34683 L
.0608 .33887 L
.07004 .33094 L
.07929 .32305 L
.08853 .31522 L
.09778 .30744 L
.10703 .29974 L
.11627 .29213 L
.12552 .28462 L
.13477 .27721 L
.14401 .26994 L
.15326 .26281 L
.16251 .25584 L
.17175 .24906 L
.181 .24247 L
.19025 .2361 L
.19949 .22997 L
.20874 .2241 L
.21798 .21851 L
.22723 .21323 L
.23648 .20827 L
.24572 .20366 L
.25497 .19941 L
.26422 .19555 L
.27346 .1921 L
.28271 .18907 L
.29196 .18647 L
.3012 .18433 L
.31045 .18266 L
.31969 .18146 L
.32894 .18074 L
.33819 .18051 L
.34743 .18076 L
.35668 .18149 L
.36593 .18271 L
.37517 .18439 L
.38442 .18653 L
.39367 .18911 L
.40291 .19211 L
.41216 .1955 L
.42141 .19927 L
.43065 .20337 L
.4399 .20778 L
.44914 .21247 L
.45839 .21738 L
.46764 .22248 L
.47688 .22774 L
Mistroke
.48613 .23309 L
.49538 .2385 L
.50462 .24391 L
.51387 .24928 L
.52312 .25454 L
.53236 .25966 L
.54161 .26458 L
.55086 .26923 L
.5601 .27356 L
.56935 .2775 L
.57859 .28099 L
.58784 .28397 L
.59709 .28634 L
.60633 .28804 L
.61558 .28895 L
.62483 .28897 L
.63407 .28798 L
.64332 .28581 L
.65257 .2823 L
.66181 .27722 L
.67106 .27032 L
.68031 .26127 L
.68955 .24968 L
.6988 .23506 L
.70804 .21682 L
.71729 .19419 L
.72654 .16625 L
.73578 .1318 L
.74503 .08937 L
.75428 .03707 L
Mfstroke
.75428 .03707 m
.75959 0 L
s
MathSubEnd
P
% End of sub-graphic
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 84.75},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40005X0000JA000`40n007h00OooooJOoo003ooomY
ool00?ooofWoo`00ooooJOoo003ooomYool00?ooofWoo`00ooooJOoo001Zool00`00ool0003kool0
06_oo`03003ooooo0;3oo`03003oo`0004Ooo`00Jooo00<00?ooool0/Ooo00<00?ooool0A_oo001Z
ool01000ool00000/Ooo00<00?ooool0A_oo003ooolOool01000ool00000A_oo003ooomYool00?oo
ofWoo`00ooooJOoo000aool3000>ool40002ool2000>ool00`00ooooo`0=ool00`00ool00002ool2
000>ool3000=ool40002ool2000?ool20032ool0037oo`03003oo`0000koo`03003oo`0000;oo`03
003oo`0000koo`03003ooooo00goo`07003oooooool00?oo00003ooo00<00?ooool03Ooo00L00?oo
ooooo`00ool0000>ool00`00ool00010ool3000=ool40002ool2000>ool00`00ooooo`0=ool00`00
ool00002ool2000=ool3000=ool40002ool2000>ool2000@ool0037oo`03003oo`0000koo`03003o
o`0000;oo`<000koo`03003ooooo00goo`04003oooooool3000>ool00`00ool0000=ool00`00ool0
0002ool3000>ool30010ool00`00ool0000=ool00`00ool00002ool00`00ool0000>ool00`00oooo
o`0=ool01`00oooooooo003oo`0000koo`03003ooooo00goo`07003oooooool00?oo00003Ooo00<0
0?oo00004?oo000aool3000>ool30003ool2000>ool00`00ooooo`0=ool00`00ooooo`02ool2000>
ool3000=ool30003ool2000?ool20010ool00`00ool0000=ool00`00ool00002ool3000>ool00`00
ooooo`0=ool01000oooooooo0`003Ooo00<00?oo00003Ooo00<00?oo00000_oo0`003Ooo0`004?oo
003Vool3000=ool30003ool2000>ool00`00ooooo`0=ool00`00ooooo`02ool2000=ool3000=ool3
0003ool2000>ool2000@ool00?ooofWoo`00<?ooJ00000R<LJeeW?>]M@00cWT00<HH100000=kk`00
00001@00_?oo000`ool01000ooooo`004_oo00<00?ooool04?oo00<00?ooool04?oo00<00?ooool0
4?oo00<00?ooool03ooo00<00?ooool01?oo00RDTZeeYAB]MOoocWWookgg1?oo00>44?ooool01?oo
00<00?ooool0=oooF`0000JDTZeeYAB]M@00cWT200000lHH0000000200000g__0000000>000:ool0
033oo`03003ooooo06Goo`08S76]MIcc[GGooliiooo660Coo`03Nnoooooo00Coo`03003ooooo03Oo
o`04003ooooo000Aool00`00ooooo`0@ool00`00ooooo`0?ool00`00ooooo`0@ool00`00ooooo`0;
ool01Xaa[GFLljee003>N@;oo`03_OOooooo00;oo`03Q13ooooo00Koo`03003ooooo00Coo`03003o
oooo00Soo`00<?oo00<00?ooool0IOoo00FDTZeeYAB]MMJJ00;oo`03_OOooooo00;oo`03Q13ooooo
00?oo`8003Woo`03003ooooo05Soo`06U9:]MJDD[GGoolii0_oo00?66?ooool00_oo00=kkoooool0
3Ooo00<00?ooool02?oo000`ool00`00ooooo`1Uool01HaaW??oojeecWT00_oo00?66?ooool00_oo
00=kkoooool01?oo00<00?ooool0=ooo0P00F?oo00NDTZeeW??oojeeooo>N@02ool00kggooooo`02
ool00h@@ooooo`0<ool2000:ool0033oo`03003ooooo06Coo`06S76eUYcc]IKoomJJ0_oo00Fmmooo
ooooog__00Ooo`03003ooooo03Ooo`03003ooooo05Ooo`07S76eUYccoon]MOoocWT00_oo00?66?oo
ool00_oo00=kkoooool03Ooo00<00?ooool02?oo000`ool00`00ooooo`1Tool01YBB[GFLljeeooo>
N@;oo`05aQSooooooon44006ool2000iool00`00ooooo`1Gool02IBB[GFLlooo[GGooliiooo66005
ool00h@@ooooo`0=ool00`00ooooo`08ool0033oo`03003ooooo06Coo`06S76eUYcc]IKoomJJ0_oo
00Fmmoooooooog__00Ooo`03003ooooo03Ooo`8005Soo`09S76eUYccoon]MOoocWWookgg00Goo`03
Nnoooooo00coo`8000[oo`00<?oo00<00?ooool0I?oo00JDTZeeW?>]MOoocWT2ool01LHHoooooooo
Q1001ooo00<00?ooool0=ooo00<00?ooool0Eooo00VDTZeeW??oojeeooo>NOooaQP01Ooo00>44?oo
ool03Ooo00<00?ooool02?oo000`ool00`00ooooo`1Tool01Haa]IJLlkFFcWT00ooo00Fmmooooooo
og__00Koo`8003Woo`03003ooooo05Koo`03U9:]MJDD00;oo`05[GGFV_oooonmm`04ool00h@@oooo
o`0>ool00`00ooooo`08ool0033oo`03003ooooo06Coo`05U9:]MIcc[GG>N@03ool01LHHoooooooo
Q1001ooo00<00?ooool0=ooo0P00Eooo00N<LJeeW??oojeeooo>N@02ool00lHHooooo`02ool00g__
ooooo`0=ool2000:ool0033oo`03003ooooo06Coo`05S76U5?oo]IK>N@02ool00lHHooooo`02ool0
0g__ooooo`05ool00`00ooooo`0gool00`00ooooo`1Fool01iBB[GFU5?oo]IKoomJJ00;oo`03_OOo
oooo00;oo`03Q13ooooo00koo`03003ooooo00Soo`00<?oo00<00?ooool0Hooo00J<LJeeW?>]MOoo
cWT2ool00kggooooo`02ool00h@@ooooo`04ool2000iool00`00ooooo`1Fool01haa[GFLlooo[GGo
olii00;oo`03aQSooooo00;oo`03Nnoooooo00koo`03003ooooo00Soo`00<?oo00<00?ooool0Hooo
00JDTZeeYAB]MOoocWT2ool00lHHooooo`02ool00g__ooooo`05ool00`00ooooo`0gool2001Gool0
19BB[GFU5:ee0_oo00?FV_ooaQP01?oo00=kkoooool03_oo0P002_oo000`ool00`00ooooo`1Sool0
1Xaa[GFLljeeooo>N@;oo`05_OOooooooomkk`08ool00`00ooooo`0gool00`00ooooo`1Fool018aa
[GFLljee0_oo00?>NOoo_OL01?oo00>44?ooool03ooo00<00?ooool02?oo000Zool00`00ooooo`03
ool2001Tool01YBB[GFU5:eeooo>N@;oo`05aQSooooooon44007ool2000cool00`00ooooo`03ool0
0`00ooooo`1Eool01Haa]IJLlooo[GD00_oo00?FV_ooaQP01?oo00=kkoooool03ooo00<00?ooool0
2?oo000Tool30003ool00`00ooooo`03ool00`00ooooo`1Sool01Haa[GFLljeecWT00_oo00?66?oo
ool00_oo00=kkoooool01_oo00<00?ooool0:ooo0`000ooo00<00?ooool00ooo0P00E_oo00NDTZee
W??oojeeooo>N@02ool00kggooooo`02ool00h@@ooooo`0>ool2000:ool002[oo`03003ooooo00?o
o`03003ooooo06?oo`05U9:Llooo[GGFVP02ool00kggooooo`02ool00h@@ooooo`06ool00`00oooo
o`0aool00`00ooooo`03ool00`00ooooo`1Eool018aa]IJLlkFF0_oo00C>NOooooo660Coo`03Nnoo
oooo00ooo`03003ooooo00Soo`00:_oo00<00?ooool00ooo00<00?ooool0H_oo00JDTZeeW??oojee
cWT2ool00lHHooooo`02ool00g__ooooo`05ool2000cool00`00ooooo`03ool00`00ooooo`1Eool0
19BB[GFLljee0_oo00C>NOoooonmm`?oo`03Nnoooooo013oo`03003ooooo00Soo`00<?oo00<00?oo
ool0H_oo00R<LKFFW?>eU_ooeY[oolHH1Ooo00>44?ooool01_oo00<00?ooool0=ooo0P00E_oo00B<
LKFFW?>eUP;oo`03cWWookgg00Coo`03Q13ooooo00ooo`8000[oo`00<?oo00<00?ooool0H_oo00RD
TZeeW?>]MOoocWWookgg1Ooo00=kkoooool01_oo00<00?ooool0=ooo00<00?ooool0E?oo00N<LJee
W??oojeeooo>N@02ool00lHHooooo`02ool00g__ooooo`0@ool00`00ooooo`08ool0033oo`03003o
oooo06;oo`08S76eUYcc]IKoomJJooo660Coo`03Nnoooooo00Koo`8003Woo`03003ooooo05Coo`07
U9:]MJDDooneU_ooeYX00_oo00>mmoooool00_oo00>44?ooool04?oo00<00?ooool02?oo000`ool0
0`00ooooo`1Qool01Xaa[GFLlooo[GG>N@;oo`03_OOooooo00;oo`03Q13ooooo00Ooo`03003ooooo
03Ooo`8005Goo`06S76]MIcc[GGoolii0ooo00?66?ooool00_oo00=kkoooool03ooo0P002_oo000`
ool00`00ooooo`1Qool029BB[GFU5?oo]IK>NOoo_OL5ool00g__ooooo`07ool00`00ooooo`0gool0
0`00ooooo`0Pool039BBS76DTXaaU9:<LIBBS76DTXaaU9:<LBOoo`07S76eU_ooYAB]MOoocWT00ooo
00Fmmoooooooog__01?oo`03003ooooo00Soo`00<?oo00<00?ooool0H?oo00VDT_oo[GFLljeeooo>
NOooaQP01Ooo00>44?ooool01_oo0P00>Ooo00<00?ooool07Ooo00FDTXaaU9;>NF<<00Ooo`06@PQ:
JJeeS76DTXaa9?oo00NDTZeeW??oojeeooo>N@02ool00kggooooo`02ool00h@@ooooo`0Aool00`00
ooooo`08ool0033oo`03003ooooo063oo`09S76eU_ooYAB]MOoocWWookgg00Goo`03Nnoooooo00Oo
o`03003ooooo03Ooo`8001_oo`05U9:<LIBB[GE2200>ool01E::YAB<LIBBS7408Ooo00J<LKFFW??o
ojeeeYX3ool00lHHooooo`02ool00g__ooooo`0@ool2000:ool0033oo`03003ooooo063oo`09U9:]
MOooW?>]MOoocWWoolHH00Coo`03Nnoooooo00Soo`03003ooooo03Ooo`03003ooooo01Soo`04S76D
TZee[GDCool01F<<F^^]MHaaU9807_oo00N<LJeeoonLljeeooo>N@03ool00kggooooo`02ool00h@@
ooooo`0Aool00`00ooooo`08ool0033oo`03003ooooo05ooo`07U9:]MOooW??oojeeeYX00_oo00>m
moooool00_oo00>44?ooool01ooo0P00>Ooo00<00?ooool05ooo00><LKFFool06?oo00=BRZeeU980
7Ooo00NDTZeeYACookFFoooFVP02ool00kggooooo`03ool00g__ooooo`0Aool00`00ooooo`08ool0
033oo`03003ooooo05ooo`09S76]MOooW?>]MOoocWWookgg00Goo`03Nnoooooo00Soo`03003ooooo
03Ooo`8001Koo`03U9:<LF<<01coo`03_ONDTXaa01_oo`06S76]MIccoon]MLii0ooo00?66?ooool0
0_oo00=kkoooool04Ooo0P002_oo000`ool00`00ooooo`1Oool02IBBoonU5?oo]IKoomJJooo66005
ool00h@@ooooo`08ool00`00ooooo`0gool00`00ooooo`0Dool00iBB[GGoo`0Nool00e[[]IJ<L@0I
ool01haa]IKoojDD[GGoolii00;oo`03aQSooooo00?oo`03Q13ooooo01;oo`03003ooooo00Soo`00
8ooo10000_oo0P001Ooo0P00Gooo00NDTZeeoonLlooo[GG>N@02ool00kggooooo`03ool00g__oooo
o`07ool2000]ool40002ool20004ool00`00ooooo`0Cool00iBBBVWoo`0Qool00lHHS76DTP0Gool0
1iBB[GFLlooo[GGoolii00;oo`03_OOooooo00?oo`03Nnoooooo01;oo`03003ooooo00Soo`007ooo
0`0000Coo`00ool000;oo`03003oo`0000Goo`03003ooooo05koo`09S76eUYccoon]MOoocWWookgg
00Goo`03Nnoooooo00Woo`03003ooooo02Koo`<000;oo`03003oo`0000;oo`03003oo`0000Coo`80
01?oo`03U9;ooooo02?oo`05DXZ]MIBBS76DTP0Bool028aaU9:]MOooW?>eU_ooeYX2ool00kggoooo
o`03ool00g__ooooo`0Bool2000:ool002?oo`03003oo`0000;oo`<000Goo`03003ooooo05koo`09
U9;ooiccoon]MOoocWWoolHH00Goo`03Q13ooooo00Woo`03003ooooo02_oo`03003oo`0000;oo`<0
00Coo`03003ooooo00ooo`03U9:<LIBB02Ooo`05H`bmmlHH[GFDTP0@ool02HaaooooojeeW??oojee
ooo>N@02ool00lHHooooo`03ool00h@@ooooo`0Cool00`00ooooo`08ool002?oo`<000?oo`8000Go
o`03003ooooo05goo`07U9:]MJDDooneU_ooeYX00_oo00>mmoooool00ooo00=kkoooool02?oo0P00
;Ooo0`000ooo0P001?oo00<00?ooool03_oo00>DTZee]IH0:Ooo00I223WWQ12]MIBBS74=ool02Haa
oon]MKFFW??oojeeooo>N@02ool00lHHooooo`04ool00g__ooooo`0Cool00`00ooooo`08ool0033o
o`03003ooooo05goo`04S76]MIcc[GD2ool00liioonmm`05ool00g__ooooo`0:ool00`00ooooo`0g
ool2000>ool00iBBF^_oo`0]ool01F<<cWVLlhaaU9802_oo00><LOoo[GD00Ycc00Goojeeooooolii
00;oo`03_OOooooo00?oo`03Nnoooooo01?oo`8000[oo`003?oo00<00?ooool08Ooo00<00?ooool0
G?oo00N<LKFFW??oojeeooo>N@02ool00lHHooooo`02ool00g__ooooo`0;ool00`00ooooo`0@ool0
0`00ooooo`0Tool00`00ooooo`0<ool00iBBooooo`0_ool02F<<NnneUYccU9:<LIBBS76DTP02ool0
1XaaU9:<LKFF[GFU50;oo`04[GGoooooeYX2ool00kggooooo`04ool00h@@ooooo`0Dool00`00oooo
o`08ool000coo`03003ooooo00?oo`03003ooooo00;oo`03003ooooo01Koo`03003ooooo05_oo`06
S76]MOooW?>]MOoo0/ii0_oo00>mmoooool00_oo00>44?ooool02_oo0P004_oo00<00?ooool01_oo
00<00?ooool00_oo00<00?ooool05_oo0P003?oo00>DT_ooool0<Ooo00E224YYaQR]MIcc00>]M@03
U9:<LJee00:]M@:Ll`03oon]MJee00;oo`04cWWooooo_OL6ool00h@@ooooo`0Dool2000:ool000go
o`04003oooooool200000ooo003oo`02ool00`00ooooo`0Eool00`00ooooo`1Kool01YBB[GFU5:ee
ooo>N@?oo`03_OOooooo00;oo`03Q13ooooo00coo`03003ooooo017oo`03003ooooo00Coo`800003
ool00?oo00;oo`03003ooooo01Goo`03003ooooo00[oo`03U9;ooooo03?oo`0?@PQJjh@@cWVeUZee
]IJLljDDW?>U59ccoon]MKFF00?oo`05eY[oooooooo66006ool00g__ooooo`0Eool00`00ooooo`08
ool000coo`8000?oo`03003oo`0000Coo`03003ooooo01Goo`03003ooooo05Woo`08S76DTZeeW??o
ojeeooo>N@;oo`03_OOooooo00;oo`03Q13ooooo00goo`03003ooooo013oo`8000Koo`03003oo`00
00Coo`03003ooooo01Goo`03003ooooo00Woo`03U9;ooooo03Koo`06F^]BRW__aQRmmlii1Jee00?o
oliicWT00/ii0_oo00>mmlHHool01Ooo00=kkoooool05_oo00<00?ooool02?oo000<ool00`00ool0
0002ool00`00ool00004ool00`00ooooo`0Eool00`00ooooo`1Hool028aa]IJ]MJDDooneU_ooeYX2
ool00kggooooo`03ool00g__ooooo`0<ool2000Bool00`00ool00005ool00`00ool00004ool00`00
ooooo`0Eool20009ool00iBBooooo`0hool2H``2DXX01g__aQRmmmJJcWWFV/ii00Coo`03aQRmmooo
00Goo`03Q11kkooo01Ooo`8000[oo`003?oo00D00?ooool00?oo00800003ool0000000;oo`03003o
oooo01Goo`03003ooooo05Ooo`08S76]MIccW??oojeeooo>N@;oo`03_OOooooo00?oo`03Nnoooooo
00koo`03003ooooo013oo`04003ooooo0004ool200000ooo00000002ool00`00ooooo`0Eool00`00
ooooo`07ool00iBBooooo`0jool03SWWH`aJje::Nnn44;ggaQRmmlHH_OO66;ggaQP7ool00h@@oooo
o`0Iool00`00ooooo`08ool0017oo`03003ooooo00Coo`03003ooooo01Goo`03003ooooo05Goo`0<
U9:<LKFFW?>eUZee]IK>NMJJooo66;gg1Ooo00=kkoooool03ooo00<00?ooool05?oo00D00?oooooo
o`0000Koo`03003ooooo01Goo`03003ooooo00Coo`03U9:<LIBB03koo`04>NM226<<H``2DXX00g__
Q11kk`08ool00h@@Nnn4400Lool00`00ooooo`08ool001;oo`03003ooooo00;oo`03003ooooo01Ko
o`03003ooooo05?oo`03S76DTZee00:Ll`04[GGooooocWT2ool00lHHooooo`03ool00h@@Nnooo`0A
ool00`00ooooo`0Dool00`00ooooo`02ool00`00ooooo`02ool00`00ooooo`0Fool20004ool00iBB
[GGoo`12ool03U[[H`aJje::BVWoog__Q11kkh@@Nnn447__Q10Nool2000:ool0033oo`03003ooooo
053oo`0>S76DTXaa]IJ]MJDD[GFeU/iieY[>NLHH_OO660?oo`03Q11kkh@@01?oo`8003Woo`03003o
oooo00;oo`03U99Jjooo04Coo`04>NMS35[[H``2DXXVool00`00ooooo`08ool0033oo`03003ooooo
04goo`04S76DTXaa[GD3W?<01jeecWW>NKggaQRmmlHH00?oo`03Q11kkh@@01Ooo`03003ooooo03Oo
o`05003ooooooonDTP18ool023WWH`coof<<oomBRTYYDXXSool00`00ooooo`08ool002Woo`<000Co
o`03003ooooo04[oo`0DS76DTXaa]IJLljDD[GGFV/iieYZmmlHH_ON447__Q11kkh@@Nnn441[oo`03
003ooooo033oo`<000Coo`<00003U980000004P00007>NMS36<<H`aJjf<<00000e::8@002_oo000Y
ool00`00ool00004oom900005iBBS76DTXaa[GFLljeecWW66;ggQ11kkh@@Nnn444YYDXY:JE::BVUB
RTYYDXX07000<_oo00<00?oo00001?oo00<00?ooool0C?oo00<iioooF^/00_oo00IS3?oooooooe::
BVTNool00`00ooooo`08ool002Woo`03003oo`0000Coo`03003ooooo04?oo`09U9:<LIBBW?>eU/ii
eYZmmh@@009BRP0=F^]S35[[H`aJjf<<F^]S35[[H`aJjf<<F^/00_oo1U::5Ooo00<00?ooool0<?oo
00<00?oo00001?oo00<00?ooool0COoo00HiioooH`aS3?ooH``4ool00e::ooooo`0Kool00`00oooo
o`08ool002Woo`<000Coo`03003ooooo03ooo`0JS76DTXaaU9:LlliiNnmBRU[[H`aJjd88>NM223WW
@PPiid88>NM223WW@PQJjf<<F^]S30;oo`03F^]S35[[00Goo`03BVUBR_oo01;oo`03003ooooo033o
o`<000Coo`8004ooo`06>NOoooooH`coof<<1?oo00=:JOooool06Ooo0P002_oo000`ool00`00oooo
o`0mool01iBBS76U5;ggaQQBRV<<01;oo`03>NM223WW00=S30;oo`03F^_ooooo00Coo`9BRQ3oo`80
03Woo`03003ooooo04ooo`03>NM226<<00;oo`03H`cooooo00;oo`03DX[ooooo01Woo`03003ooooo
00Soo`00<?oo00<00?ooool0>ooo00F<LIBB[GEBRSWW01Woo`08>NM22?ooH`aJjoooF^]S30Koo`03
BVWooooo00koo`03003ooooo03Ooo`03003ooooo053oo`03>NOooe[[00;oo`03H`cooooo00;oo`03
BVUBR_oo01Soo`03003ooooo00Soo`00<?oo00<00?ooool0>Ooo00BDTXaaaQQS31koo`04@PPiiooo
H``2ool00f<<F^_oo`04ool00e::ooooo`0=ool00`00ooooo`0gool2001Bool00cWWoomS3002ool0
0f<<ooooo`03ool00e::ooooo`0Eool2000:ool0033oo`03003ooooo03Koo`04U9:<LIBBNnlSool0
0cWWoomJj`02ool00f<<ooooo`03ool00e::ooooo`0<ool2000iool00`00ooooo`1Bool01CWWH`co
ooooF^/01_oo00=BR_ooool05Ooo00<00?ooool02?oo000`ool00`00ooooo`0dool00haaU9:mm`0V
ool00d88oomS3003ool00f<<ooooo`03ool00e::ooooo`0<ool00`00ooooo`0gool00`00ooooo`1B
ool00d88oomS3002ool00e[[ooooo`03ool00e::ooooo`0Eool00`00ooooo`08ool0033oo`03003o
oooo03;oo`03U9:<LLii02Woo`03@PSoof<<00?oo`03H`cooooo00?oo`03DX[ooooo00_oo`03003o
oooo03Ooo`8005Coo`05@PSoof<<oomS3006ool00dYYooooo`0Cool2000:ool0033oo`03003ooooo
037oo`03U9:]MD8802_oo`06@PSoof<<H`cooe[[1_oo00=BR_ooool02Ooo0P00>Ooo00<00?ooool0
Dooo00<iioooH``00_oo00=S3?ooool00ooo00=BR_ooool05?oo00<00?ooool02?oo000`ool00`00
ooooo`0^ool019BBS76DTTYY;Ooo00@iiooooomS30;oo`03F^_ooooo00?oo`03BVWooooo00[oo`03
003ooooo03Ooo`03003ooooo05Coo`05>NOooe[[oomJj`06ool00e::ooooo`0Cool00`00ooooo`08
ool0033oo`03003ooooo02goo`03U9:]MOoo033oo`06>NOoooooH`coof<<1_oo00=BR_ooool02Ooo
00<00?ooool0=ooo0P00EOoo00=22?ooH``00_oo00=Jjoooool00ooo00=BR_ooool04_oo0P002_oo
000`ool00`00ooooo`0[ool00haaU99Jj`0cool00cWWoomJj`02ool00f<<ooooo`03ool00e::oooo
o`08ool2000iool00`00ooooo`1Eool00d88F^_oo`02ool00e[[ooooo`03ool00dYYooooo`0Bool0
0`00ooooo`08ool0033oo`03003ooooo02[oo`03S76eU_oo03Goo`05>NOoof<<oomJj`06ool00e::
ooooo`08ool00`00ooooo`0[ool40002ool20004ool00`00ooooo`1Eool00cWWoomS3002ool00f<<
ooooo`03ool00e::ooooo`0Bool00`00ooooo`08ool002?oo`@000;oo`8000Goo`03003ooooo02Oo
o`04S76DTXaa@PPgool00d88oomS3002ool00e[[ooooo`03ool00dYYooooo`08ool00`00ooooo`0[
ool00`00ool00002ool00`00ool00004ool2001Fool00d88oomS3003ool00f<<ooooo`02ool00dYY
ooooo`0Aool2000:ool002?oo`03003oo`0000;oo`03003oo`0000Goo`8002Ooo`03S76eUZee03[o
o`05@PQS3?oooomS3005ool00e::ooooo`07ool2000]ool00`00ool00002ool30004ool00`00oooo
o`1Fool00d88oomS3002ool00e[[ooooo`03ool00e::ooooo`0Aool00`00ooooo`08ool002?oo`03
003oo`0000;oo`<000Goo`03003ooooo02Goo`03S75S3?oo03_oo`05>NOooe[[oomJj`05ool00dYY
ooooo`08ool00`00ooooo`0[ool30003ool20004ool00`00ooooo`1Fool00cWWoomJj`03ool00e[[
ooooo`02ool00e::ooooo`0Aool00`00ooooo`08ool002?oo`<000?oo`8000Goo`03003ooooo02?o
o`03U9:<LOoo03goo`05@PSoof<<oomS3006ool00e::ooooo`07ool00`00ooooo`0gool2001Gool0
0d88oomS3003ool00f<<ooooo`02ool00e::ooooo`0@ool2000:ool0033oo`03003ooooo02;oo`03
U99:JOoo03koo`03>NOooe[[00;oo`03H`cooooo00?oo`03DX[ooooo00Koo`8003Woo`03003ooooo
05Ooo`03@PQJjooo00;oo`03F^_ooooo00;oo`03DX[ooooo017oo`03003ooooo00Soo`00<?oo00<0
0?ooool08?oo00><LIBBool0@Ooo00Diif<<oooooe[[00Goo`03DX[ooooo00Ooo`03003ooooo03Oo
o`03003ooooo05Ooo`03>NOoof<<00;oo`03H`cooooo00?oo`03DX[ooooo013oo`03003ooooo00So
o`00<?oo00<00?ooool07_oo00>DTXaaDXX0@ooo00E22?ooH`coof<<00Goo`03DX[ooooo00Ooo`03
003ooooo03Ooo`8005Soo`03@PSoof<<00?oo`03H`cooooo00;oo`03BVWooooo00ooo`8000[oo`00
<?oo00<00?ooool07?oo00><LIBBool0AOoo00DiioooH`cooe[[00Koo`03DX[ooooo00Goo`8003Wo
o`03003ooooo05Ooo`03>NOoof<<00?oo`03F^_ooooo00;oo`03DX[ooooo013oo`03003ooooo00So
o`00<?oo00<00?ooool06ooo00><LD88ool0A_oo00=22?ooH``00_oo00=Jjoooool00ooo00=:JOoo
ool01_oo00<00?ooool0=ooo00<00?ooool0F?oo00<iioooF^/00_oo00=S3?ooool00_oo00=:JOoo
ool04?oo00<00?ooool02?oo000`ool00`00ooooo`0Iool00iBBS77oo`19ool01D88H`coooooH``0
1Ooo00=BR_ooool01_oo00<00?ooool0=ooo0P00FOoo00=22?ooH``00_oo00=Jjoooool00ooo00=B
R_ooool03_oo0P002_oo000`ool00`00ooooo`0Fool00iBBS76DTP1<ool01CWWoomJjoooF^/01Ooo
00=:JOooool01Ooo0P00>Ooo00<00?ooool0F?oo00HiiooooomS3?ooH``5ool00e::ooooo`0?ool0
0`00ooooo`08ool0033oo`03003ooooo01Coo`03S76DT_oo04koo`03@PSoof<<00;oo`03F^_ooooo
00;oo`03DX[ooooo00Koo`03003ooooo03Ooo`03003ooooo05Soo`04@PSoooooH``2ool00f<<oooo
o`02ool00e::ooooo`0?ool00`00ooooo`08ool0033oo`03003ooooo01;oo`03U9:<LOoo053oo`03
>NOooe[[00;oo`03H`cooooo00;oo`03BVWooooo00Koo`03003ooooo03Ooo`8005Woo`04>NOooooo
H``2ool00e[[ooooo`02ool00e::ooooo`0>ool2000:ool0033oo`03003ooooo00ooo`03U9:<LIBB
05Coo`05>NMS3?oooomJj`05ool00e::ooooo`04ool2000iool00`00ooooo`1Iool00cWWoomS3002
ool00f<<ooooo`02ool00e::ooooo`0?ool00`00ooooo`08ool0033oo`03003ooooo00_oo`04S76D
TXaaU99Gool00d88F^_oo`02ool00e[[ooooo`02ool00e::ooooo`05ool00`00ooooo`0aool00`00
ooooo`03ool01000ooooo`000ooo00@00?ooool000?oo`05003oooooool00002ool01@00oooooooo
00000ooo00D00?ooooooo`0000;oo`05003oooooool00003ool01000ooooo`000ooo00D00?oooooo
o`0000;oo`05003oooooool00003ool01000ooooo`000ooo00D00?ooooooo`0000;oo`05003ooooo
ool00003ool03000ooooo`00@PSoof<<003ooe[[ool000;oo`05001:JOooool00003ool01000oooo
o`000ooo00@00?ooool000[oo`00:_oo00<00?ooool00ooo00@00?ooool000?oo`08003oooooU9:<
LIBBS74000?oo`05003oooooool00003ool01000ooooo`000ooo00D00?ooooooo`0000?oo`05003o
ooooool00002ool01@00oooooooo00000ooo00D00?ooooooo`0000;oo`05003oooooool00003ool0
1@00oooooooo00000ooo00@00?ooool000?oo`05003oooooool00003ool01000ooooo`000ooo00X0
0?ooooooocWWoomS3?oo001S30;oo`04003ooe::0003ool01000ooooo`00<ooo00<00?ooool00ooo
G00000<ii`00H``00P0000=S300000000`0000=BRP0000003`002_oo000Zool00`00ooooo`03ool3
00001iBBS76DTXaaU9:<LIBB05l00003@PP006<<00800003F^/0000000800003DXX0000000H003?o
o`03003ooooo08Koo`00:_oo00<00?ooool0/_oo00<00?ooool0Q_oo000Zool00`00ooooo`3oooll
ool00?ooofWoo`00ooooJOoo003ooomYool00?ooofWoo`00ooooJOoo0000\
\>"],
  ImageRangeCache->{{{79.3125, 308.688}, {133.188, 66.4375}} -> {-0.796241, \
0.600425, 0.00740718, 0.00740718}, {{85.9375, 188.812}, {131.562, 68}} -> \
{-4.68623, 1.23424, 0.033293, 0.041508}, {{199.125, 302}, {131.562, 68}} -> \
{-9.75459, 1.27724, 0.0342414, 0.0426905}}],

Cell[TextData[{
  "It is straightforward to implement the calculation of the bounding \
interval for ",
  Cell[BoxData[
      FormBox[
        SubscriptBox["\[Lambda]", "0"], TraditionalForm]]],
  " in ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " in a three\[Hyphen]line program (see [21]). Using ",
  StyleBox["FindRoot", "Input",
    FontWeight->"Plain"],
  " we calculate high",
  "\[Hyphen]",
  "precision values for the zeros of ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["y", "n"], "(", "\[Xi]", ")"}], TraditionalForm]]],
  " and ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubsuperscriptBox["y", "n", "\[Prime]"], "(", "\[Xi]", ")"}], 
        TraditionalForm]]],
  "."
}], "Text"],

Cell[BoxData[
    RowBox[{
      RowBox[{
        RowBox[{"\[Lambda]Bounds", "[", 
          RowBox[{"n_", ",", "\[Xi]_", ",", "opts___"}], "]"}], ":=", 
        RowBox[{"Map", "[", 
          RowBox[{
            RowBox[{"Function", "[", 
              RowBox[{"f", ",", "\[IndentingNewLine]", 
                RowBox[{"\[Lambda]", "/.", "\[InvisibleSpace]", 
                  RowBox[{"FindRoot", "[", 
                    RowBox[{
                      RowBox[{
                        RowBox[{"f", "[", 
                          RowBox[{"n", ",", "\[Lambda]", ",", "\[Xi]"}], 
                          "]"}], "\[Equal]", "0"}], ",", 
                      RowBox[{"{", 
                        RowBox[{"\[Lambda]", ",", 
                          RowBox[{"106", "/", "100"}], ",", 
                          RowBox[{"107", "/", "100"}]}], "}"}], ",", "opts"}],
                     "]"}]}]}], "]"}], ",", 
            RowBox[{"{", 
              RowBox[{"y", ",", "yPrime"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[TextData[{
  "The calculation of ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["y", "n"], "(", "\[Xi]", ")"}], TraditionalForm]]],
  " and ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubsuperscriptBox["y", "n", "\[Prime]"], "(", "\[Xi]", ")"}], 
        TraditionalForm]]],
  " is also straightforward, based on recursive calculations of ",
  Cell[BoxData[
      FormBox[
        RowBox[{
          SubscriptBox["a", "k"], "(", "\[Lambda]", ")"}], 
        TraditionalForm]]],
  "."
}], "Text"],

Cell[BoxData[
    RowBox[{
      RowBox[{"y", "[", 
        RowBox[{"n_", ",", "\[Lambda]_Real", ",", "\[Xi]_"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
        RowBox[{
          RowBox[{"{", 
            RowBox[{"a6", ",", "a4", ",", "a2", ",", "ak", ",", "\[Sigma]"}], 
            "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{
            RowBox[{
              RowBox[{"{", 
                RowBox[{"a6", ",", "a4", ",", "a2"}], "}"}], "=", 
              RowBox[{"{", 
                RowBox[{"1", ",", 
                  RowBox[{
                    RowBox[{"-", "\[Lambda]"}], "/", "2"}], ",", 
                  RowBox[{
                    SuperscriptBox["\[Lambda]", "2"], "/", "24"}]}], "}"}]}], 
            ";", 
            RowBox[{"\[Sigma]", "=", 
              RowBox[{"a6", "+", 
                RowBox[{"a4", " ", 
                  SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"a2", " ", 
                  SuperscriptBox["\[Xi]", "4"]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Do", "[", 
              RowBox[{
                RowBox[{
                  RowBox[{"ak", "=", 
                    RowBox[{"a6", "-", 
                      RowBox[{"\[Lambda]", " ", 
                        RowBox[{"a2", "/", 
                          RowBox[{"(", 
                            RowBox[{"k", " ", 
                              RowBox[{"(", 
                                RowBox[{"k", "-", "1"}], ")"}]}], 
                            ")"}]}]}]}]}], ";", 
                  RowBox[{
                    RowBox[{"{", 
                      RowBox[{"a6", ",", "a4", ",", "a2"}], "}"}], "=", 
                    RowBox[{"{", 
                      RowBox[{"a4", ",", "a2", ",", "ak"}], "}"}]}], ";", 
                  "\[IndentingNewLine]", "     ", 
                  RowBox[{"\[Sigma]", "=", 
                    RowBox[{"\[Sigma]", "+", 
                      RowBox[{"ak", " ", 
                        SuperscriptBox["\[Xi]", "k"]}]}]}]}], ",", 
                RowBox[{"{", 
                  RowBox[{"k", ",", "6", ",", "n", ",", "2"}], "}"}]}], "]"}],
             ";", "\[Sigma]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
    RowBox[{
      RowBox[{"y", "[", 
        RowBox[{"n_", ",", "\[Lambda]_Real", ",", "\[Xi]_"}], "]"}], ":=", 
      RowBox[{"Module", "[", 
        RowBox[{
          RowBox[{"{", 
            RowBox[{"a6", ",", "a4", ",", "a2", ",", "ak", ",", "\[Sigma]"}], 
            "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{
            RowBox[{
              RowBox[{"{", 
                RowBox[{"a6", ",", "a4", ",", "a2"}], "}"}], "=", 
              RowBox[{"{", 
                RowBox[{"1", ",", 
                  RowBox[{
                    RowBox[{"-", "\[Lambda]"}], "/", "2"}], ",", 
                  RowBox[{
                    SuperscriptBox["\[Lambda]", "2"], "/", "24"}]}], "}"}]}], 
            ";", 
            RowBox[{"\[Sigma]", "=", 
              RowBox[{"a6", "+", 
                RowBox[{"2", "\[Xi]", " ", "a4"}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["\[Xi]", "3"], "a2"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Do", "[", 
              RowBox[{
                RowBox[{
                  RowBox[{"ak", "=", 
                    RowBox[{"a6", "-", 
                      RowBox[{"\[Lambda]", " ", 
                        RowBox[{"a2", "/", 
                          RowBox[{"(", 
                            RowBox[{"k", " ", 
                              RowBox[{"(", 
                                RowBox[{"k", "-", "1"}], ")"}]}], 
                            ")"}]}]}]}]}], ";", 
                  RowBox[{
                    RowBox[{"{", 
                      RowBox[{"a6", ",", "a4", ",", "a2"}], "}"}], "=", 
                    RowBox[{"{", 
                      RowBox[{"a4", ",", "a2", ",", "ak"}], "}"}]}], ";", 
                  "\[IndentingNewLine]", "     ", 
                  RowBox[{"\[Sigma]", "=", 
                    RowBox[{"\[Sigma]", "+", 
                      RowBox[{"k", " ", "ak", " ", 
                        SuperscriptBox["\[Xi]", 
                          RowBox[{"k", "-", "1"}]]}]}]}]}], ",", 
                RowBox[{"{", 
                  RowBox[{"k", ",", "6", ",", "n", ",", "2"}], "}"}]}], "]"}],
             ";", "\[Sigma]"}]}], "]"}]}]], "Input"],

Cell[TextData[{
  "Now we calculate ",
  StyleBox["\[Lambda]Bounds[16000, 16, ", "Input",
    FontWeight->"Plain"],
  StyleBox["startingValues",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[", WorkingPrecision\[Rule]6000, AccuracyGoal\[Rule]600, \
MaxIterations\[Rule]100]", "Input",
    FontWeight->"Plain"],
  " (where ",
  StyleBox["startingValues",
    FontWeight->"Plain",
    FontSlant->"Italic"],
  StyleBox[" has been obtained from a call to ",
    FontWeight->"Plain"],
  StyleBox["\[Lambda]Bounds", "Input",
    FontWeight->"Plain"],
  StyleBox[" recursively). In a few minutes, we get a 1184",
    FontWeight->"Plain"],
  "\[Hyphen]",
  StyleBox["digit approximation to the ground state energy of the quartic \
anharmonic oscillator. ",
    FontWeight->"Plain"]
}], "Text"],

Cell[BoxData[
    FormBox[
      StyleBox[
        RowBox[{
          SubscriptBox["\[CurlyEpsilon]", "0"], "=", 
          RowBox[{
          "1.06036209048418289964704601669266354551520872852897793321624524169\
594356304434442112689629913467170351054624435858252558087980821029314701317683\
637382493578922624600470817544696014163748841728225690593575779088806178879026\
360154939569027519614890094293487358440944269489790121397146429095192335453382\
834703350575761511202570398885237202402218411030865737310913989154536584103111\
679405833548600092274400696311267023886229714296996105921558322667137693550867\
361000083183002751792623357391390613618077649859696181499412792809272840707956\
106044072294680994913627572927387279136890279842472226171694448895475137043806\
840543918778772953234245874372543178323190603810687416044034374530146847278139\
186129404704310340135107160711035300892982327542766151898695056504716025275608\
952626219102568820096441028781564005270529293240507638265028259112477362538471\
854714402572285438485297450458570978840249066999570476844587709176202912437527\
325490711643344023029473069239819089568537453598844601600231329193305939586930\
491664428163394616332428700426146123774300995223420420859773569015356541685030\
894185134879573410658547971946759646679661346768858643795265451956056828671595\
8338884743467012042420714919290048732", "\[Ellipsis]"}]}],
        ZeroWidthTimes->True], TraditionalForm]], "Input",
  Evaluatable->False,
  AutoStyleOptions->{"UnmatchedBracketStyle"->None},
  ZeroWidthTimes->True,
  FontWeight->"Plain"],

Cell["\<\
Statistical analysis of the number does not show any \
regularity.\
\>", "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summary", "Subsubsection"],

Cell[TextData[{
  "A power series\[Hyphen]based approach to the high",
  "\[Hyphen]",
  "precision calculation of the ground state of the anharmonic oscillator was \
presented. ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " code to carry out the calculation, as well as results, were given. The \
method can straightforwardly be used to calculate tens of thousands of digits \
of the quartic anharmonic, as well as other anharmonic oscillators. Work \
concerning the application of the method to higher states is in progress. \n\n\
All calculations and visualizations have been carried out in ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " 4."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Acknowledgments", "Subsubsection"],

Cell[TextData[{
  "The author would like to thank Andr\[EAcute] Kuzniarek and Amy Young for \
making a prerelease version of the ",
  StyleBox["Publicon",
    FontSlant->"Italic"],
  " typesetting system (",
  StyleBox["www.publicon.com",
    FontWeight->"Bold"],
  "). This work was supported by Wolfram Research, Inc."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Subsubsection"],

Cell[TextData[{
  "[1] C. J. Tymczak, G. S. Japaridze, C. R. Handy, X.\[Hyphen]Q. Wang. ",
  StyleBox["quant-ph", "TI",
    FontSlant->"Italic"],
  "/9707005.\n[2] S. Graffi, V. Grecchi. ",
  StyleBox["Phys. Rev.", "TI",
    FontSlant->"Italic"],
  StyleBox[" ", "TI"],
  " D 8, 3487 (1973).\n[3] A. V. Sergeev, D. Z. Goodson. ",
  StyleBox["J. Phys.", "TI",
    FontSlant->"Italic"],
  StyleBox[" ", "TI"],
  "A 31, 4301 (1998).\n[4] J. Suzuki. ",
  StyleBox["J. Phys.", "TI",
    FontSlant->"Italic"],
  " A 32, L183 (1999).\n[5] L. V. Chebotarev. ",
  StyleBox["Ann. Phys.", "TI",
    FontSlant->"Italic"],
  " 273, 114 (1999).\n[6] P. E. Shanley. ",
  StyleBox["Ann. Phys.", "TI",
    FontSlant->"Italic"],
  " 186, 292, 325 (1988).\n[7] T. Hatsuda, T. Kunihiro, T. Tanaka. ",
  StyleBox["Phys. Rev. Lett.", "TI",
    FontSlant->"Italic"],
  " 78, 3229 (1997).\n[8] E. J. Weniger. ",
  StyleBox["Phys. Rev. Lett.", "TI",
    FontSlant->"Italic"],
  " 77, 2859 (1996).\n[9] K. C. Ho, Y. T. Liu, C. F. Lo, K. L. Liu, W. M. \
Kwok, M. L. Shiu. ",
  StyleBox["Phys. Rev.", "TI",
    FontSlant->"Italic"],
  " A 53, 1280 (1996).\n[10] J. \[CapitalCHacek]izek, E. J. Weniger, P. \
Bracken, V. \[CapitalSHacek]pirko. ",
  StyleBox["Phys. Rev.", "TI",
    FontSlant->"Italic"],
  " E 53, 2925 (1996).\n[11] K. Bay, W. Lay. ",
  StyleBox["J. ", "TI"],
  StyleBox["Math. Phys", "TI",
    FontSlant->"Italic"],
  StyleBox[".", "TI"],
  " 38, 2127 (1997).\n[12] A. Voros. ",
  StyleBox["J. Phys.", "TI"],
  " A 32, 5993 (1999).\n[13] P. B. Khan, Y. Zarmi. ",
  StyleBox["J. Math. Phys.", "TI",
    FontSlant->"Italic"],
  " 40, 4658 (1999).\n[14] F. Antonsen. ",
  StyleBox["Phys. Rev", "TI",
    FontSlant->"Italic"],
  StyleBox[".", "TI"],
  " A 60, 812 (1999).\n[15] L. Sk\[AAcute]la, J. \[CapitalCHacek]izek, V. \
Kapsa, E. J. Weniger. ",
  StyleBox["Phys. Rev.", "TI",
    FontSlant->"Italic"],
  " A 56, 4471 (1997).\n[16] H. Mei\[SZ]ner, E. O. Steinborn. ",
  StyleBox["Phys. Rev.", "TI",
    FontSlant->"Italic"],
  " A 56, 1189 (1997).\n[17] E. Delabaere, F. Pham. ",
  StyleBox["Ann. Phys.", "TI",
    FontSlant->"Italic"],
  " 261, 180 (1997).\n[18] F. M. Fern\[AAcute]ndez, R. Guardiola. ",
  StyleBox["J. Phys.", "TI",
    FontSlant->"Italic"],
  " A 26, 7169 (1993).\n[19] F. Vinette, J. \[CapitalCHacek]izek. ",
  StyleBox["J. Math. Phys.", "TI",
    FontSlant->"Italic"],
  StyleBox[" ", "TI"],
  "32, 3392 (1991).\n[20] S. Wolfram. ",
  StyleBox["The Mathematica Book, 4th Edition", "TI",
    FontSlant->"Italic"],
  ", Cambridge University Press and Wolfram Media, 1999. \n[21] M. Trott. ",
  StyleBox["The Mathematica GuideBook: Programming in Mathematica", "TI",
    FontSlant->"Italic"],
  ", Springer\[Hyphen]Verlag, New York, 2001. \n[22] M. Trott. ",
  StyleBox["The Mathematica GuideBook: Mathematics in Mathematica", "TI",
    FontSlant->"Italic"],
  ", Springer",
  "\[Hyphen]",
  "Verlag, New York, 2001. "
}], "Text"]
}, Open  ]]
}, Open  ]]
},
FrontEndVersion->"4.0 for X",
ScreenRectangle->{{0, 1024}, {0, 768}},
WindowSize->{635, 649},
WindowMargins->{{107, Automatic}, {Automatic, 21}},
StyleDefinitions -> "Default.nb"
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1739, 51, 108, 3, 88, "Section"],
Cell[1850, 56, 34, 0, 27, "SmallText"],
Cell[1887, 58, 134, 5, 72, "SmallText"],
Cell[2024, 65, 480, 12, 68, "Text"],

Cell[CellGroupData[{
Cell[2529, 81, 37, 0, 42, "Subsubsection"],
Cell[2569, 83, 539, 9, 104, "Text"],
Cell[3111, 94, 628, 18, 30, "Input",
  Evaluatable->False],
Cell[3742, 114, 367, 12, 32, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4146, 131, 52, 0, 42, "Subsubsection"],
Cell[4201, 133, 827, 23, 68, "Text"],
Cell[5031, 158, 623, 18, 30, "Input",
  Evaluatable->False],
Cell[5657, 178, 658, 20, 55, "Input",
  Evaluatable->False],
Cell[6318, 200, 1030, 30, 32, "Text"],
Cell[7351, 232, 2979, 65, 89, "Input",
  Evaluatable->False],
Cell[10333, 299, 558, 14, 86, "Text"],
Cell[10894, 315, 552, 14, 46, "Input",
  Evaluatable->False],
Cell[11449, 331, 1206, 25, 143, "Text"],
Cell[12658, 358, 158987, 3226, 195, 35211, 1694, "GraphicsData", \
"PostScript", "Graphics"]
}, Open  ]],

Cell[CellGroupData[{
Cell[171682, 3589, 42, 0, 42, "Subsubsection"],
Cell[171727, 3591, 70, 0, 32, "Text"],
Cell[171800, 3593, 519, 15, 29, "Input",
  Evaluatable->False],
Cell[172322, 3610, 50, 0, 32, "Text"],
Cell[172375, 3612, 574, 16, 51, "Input",
  Evaluatable->False],
Cell[172952, 3630, 1160, 36, 68, "Text"],
Cell[174115, 3668, 275, 9, 32, "Text"],
Cell[174393, 3679, 694, 19, 43, "Input",
  Evaluatable->False],
Cell[175090, 3700, 2314, 70, 122, "Text"],
Cell[177407, 3772, 85276, 4290, 93, 67704, 4069, "GraphicsData", \
"PostScript", "Graphics"],
Cell[262686, 8064, 751, 26, 50, "Text"],
Cell[263440, 8092, 1016, 22, 43, "Input"],
Cell[264459, 8116, 544, 19, 32, "Text"],
Cell[265006, 8137, 2190, 51, 88, "Input"],
Cell[267199, 8190, 2217, 51, 88, "Input"],
Cell[269419, 8243, 801, 24, 86, "Text"],
Cell[270223, 8269, 1572, 26, 298, "Input",
  Evaluatable->False],
Cell[271798, 8297, 90, 3, 32, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[271925, 8305, 32, 0, 42, "Subsubsection"],
Cell[271960, 8307, 679, 15, 122, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[272676, 8327, 40, 0, 42, "Subsubsection"],
Cell[272719, 8329, 332, 9, 50, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[273088, 8343, 35, 0, 42, "Subsubsection"],
Cell[273126, 8345, 2938, 78, 410, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


